Most general neutron decay correlations: Standard Model recoil and radiative corrections

To continue from our previous work Phys.Rev.D 109(2024),073007, we derive the full Standard Model prediction of the most general free neutron differential decay rate with all massive particles (neutron, proton and electron) polarized, including the $\mathcal{O}(1/m_N)$ recoil corrections and $\mathcal{O}(\alpha/\pi)$ radiative corrections. For the latter we adopt the newly-developed pseudo-neutrino formalism which is compatible to realistic experimental setups, in which neutrinos and photons are not detected. We also provide readily-executable Mathematica notebooks to evaluate these corrections.

==> bremreg.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    674433,      20139]
NotebookOptionsPosition[    644688,      19242]
NotebookOutlinePosition[    645032,      19257]
CellTagsIndexPosition[    644989,      19254]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                                     ", 
   RowBox[{"bremreg", ".", "nb"}], 
   "                                         ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                                  ", 
   RowBox[{"Chien", "-", 
    RowBox[{"Yeah", " ", "Seng"}]}], 
   "                                       ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                          ", 
   RowBox[{
    RowBox[{
    "Facility", " ", "for", " ", "Rare", " ", "Isotope", " ", "Beams"}], 
    ","}], "                              ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                              ", 
   RowBox[{"Michigan", " ", "State", " ", "University", " ", "AND"}], 
   "                             ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                                 ", 
   RowBox[{
    RowBox[{"Department", " ", "of", " ", "Physics"}], ","}], 
   "                                 ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                               ", 
   RowBox[{"University", " ", "of", " ", "Washington"}], 
   "                                 ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                                    ", 
   RowBox[{"April", " ", "26", " ", "2024"}], 
   "                                       ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**"}], "*", 
    RowBox[{"**", 
     RowBox[{"*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**"}]}]}]}], "*****)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "                ", 
   RowBox[{
    RowBox[{
    "This", " ", "Mathematica", " ", "notebook", " ", "evaluates", " ", 
     "numerically", " ", "the", " ", "\"\<regular bremsstrahlung\>\"", " ", 
     "correction", " ", "to", " ", "the", " ", "\[IndentingNewLine]", 
     "                 ", "most", " ", "general", " ", "differential", " ", 
     "neutron", " ", "decay", " ", 
     RowBox[{"rate", ".", " ", "The"}], " ", "outcomes", " ", "are", " ", 
     "the", " ", "\[IndentingNewLine]", "                 ", "functions", " ", 
     SuperscriptBox[
      SubscriptBox["\[Delta]", "\[Eta]"], "reg"]}], ",", " ", 
    RowBox[{"denoted", " ", "as", " ", 
     RowBox[{"\[Delta]reg\[Eta]", "[", 
      RowBox[{"Ee", ",", "cp"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]", "=", "1"}], ",", "..", ",", "30"}], ")"}], " ", "in",
      " ", "this", " ", "notebook"}]}], "                               ", 
   "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.922884389119281*^9, 3.922884648788154*^9}, {
  3.9228850325753117`*^9, 3.9228852044447775`*^9}, {3.9228852497490435`*^9, 
  3.9228852822946568`*^9}, {3.9228853347007217`*^9, 3.9228854053026896`*^9}, {
  3.922885452316243*^9, 3.922885457838579*^9}, {3.922893479984766*^9, 
  3.922893514229099*^9}, {3.922894035305689*^9, 3.922894035944994*^9}, {
  3.922894075394865*^9, 3.922894089046037*^9}, {3.9228950275245237`*^9, 
  3.922895028829174*^9}, {3.9228969425853643`*^9, 3.922897062500703*^9}, {
  3.923103344410097*^9, 3.9231033465124207`*^9}, {3.9231040286783695`*^9, 
  3.9231040386602087`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "use", " ", "the", " ", "TRACER", " ", "package", " ", "to", 
      " ", "evaluate", " ", "traces", " ", "in", " ", "the", " ", "squared", 
      " ", 
      RowBox[{"amplitude", ".", " ", "It"}], " ", "can", " ", "be", " ", 
      "downloaded", " ", 
      RowBox[{
      "here", ":", " ", "\[IndentingNewLine]", "      ", "https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"library", ".", "wolfram", ".", "com"}], "/", 
          "infocenter"}], "/", "MathSource"}], "/", "2987"}], "/", 
       "\[IndentingNewLine]", "It"}], " ", "should", " ", "be", " ", 
      "installed", " ", "before", " ", "being", " ", 
      RowBox[{"called", ".", " ", "Alternatively"}]}]}], ",", " ", 
    RowBox[{"one", " ", "may", " ", "place", " ", 
     RowBox[{"Tracer", ".", "m"}], " ", "in", " ", "the", " ", "same", " ", 
     "folder", " ", "as", " ", "this", " ", "notebook"}], ",", " ", 
    RowBox[{"and", " ", "run", " ", "the", " ", "following", " ", 
     RowBox[{
     "line", ":", " ", "\[IndentingNewLine]", "                        ", 
      RowBox[{
       RowBox[{"SetDirectory", "@", 
        RowBox[{"NotebookDirectory", "[", "]"}]}], "\[IndentingNewLine]", 
       "before", " ", "calling", " ", "the", " ", 
       RowBox[{"package", "."}]}]}]}]}], "     ", "*)"}], 
  "                                                                           \
 "}]], "Input",
 CellChangeTimes->{{3.922885801801855*^9, 3.92288594574041*^9}, {
  3.922885989883275*^9, 3.9228860394789915`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "Tracer.m"}]], "Input",
 CellChangeTimes->{{3.92091983007533*^9, 3.9209198318216476`*^9}, 
   3.9213518353014755`*^9},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox[
    RowBox[{"Remove", "::", "rmnsm"}], "MessageName"], 
   RowBox[{
   ":", " "}], "\<\"There are no symbols matching \
\\\"\[NoBreak]\\!\\(\\*FormBox[\\\"\\\\\\\"Tracer`Private`*\\\\\\\"\\\", \
TraditionalForm]\\)\[NoBreak]\\\". \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Remove/rmnsm\\\", \
ButtonNote -> \\\"Remove::rmnsm\\\"]\\)\"\>"}], TraditionalForm]], "Message", \
"MSG",
 CellChangeTimes->{3.9215975853634357`*^9, 3.9215977701284094`*^9, 
  3.9215985604249315`*^9, 3.92159951318225*^9, 3.9215999121543193`*^9, 
  3.9216037780704317`*^9, 3.922149717881267*^9, 3.9221547951164055`*^9, 
  3.9221571117255487`*^9, 3.92215723995396*^9, 3.922184802207183*^9, 
  3.922325908563343*^9, 3.922328446090969*^9, 3.922901124603287*^9, 
  3.9231034927643957`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\" \\n                               T R A C E R\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbvXW0XD5jAc7gTQAOVSsuQ==
  "]],

Cell[BoxData[
 FormBox["\<\"                              =============\\n \\n\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbvXWceL2GQ92AmkAPMStKQ==
  "]],

Cell[BoxData[
 FormBox["\<\"     A MATHEMATICA PACKAGE FOR GAMMA-ALGEBRA IN ARBITRARY \
DIMENSIONS\"\>", TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbgX0x4UZD3YCaQA6q6zp
  "]],

Cell[BoxData[
 FormBox["\<\"                     by M. Jamin and M.E. Lautenbacher\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbgU098WMBzuBNAA/g62H
  "]],

Cell[BoxData[
 FormBox["\<\"              Physics Dept. T31, Technical University Munich\\n \
\\n\"\>", TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbvXWUUhs5oOdQBoANGusCg==
  "]],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"             Version \"\>", 
    "\[InvisibleSpace]", "\<\"1.1.1\"\>", 
    "\[InvisibleSpace]", "\<\" from \"\>", 
    "\[InvisibleSpace]", "\<\"Mon Dec 30 15:36:00 MET 1991\"\>"}],
   SequenceForm[
   "             Version ", "1.1.1", " from ", "Mon Dec 30 15:36:00 MET 1991"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbvXW8b/dzAc7gTQAPOutHw==
  "]],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"                    (based on MATHEMATICA Version \"\>", 
    "\[InvisibleSpace]", "\<\"1.2\"\>", 
    "\[InvisibleSpace]", "\<\")\\n \\n\"\>"}],
   SequenceForm[
   "                    (based on MATHEMATICA Version ", "1.2", ")\n \n"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbvXWcXb4zAc7gTQAOnqs1A==
  "]],

Cell[BoxData[
 FormBox["\<\"The package defines the following \
commands:\\n\\n\\\"AntiCommute\\\", \\\"ContractEpsGamma\\\", \\\"Eps\\\", \\\
\"G\\\",\\n\\\"GammaTrace\\\", \\\"G5\\\", \\\"H\\\",\\n\\\"ListCommands\\\", \
\\\"NoSpur\\\",\\n\\\"OnShell\\\", \\\"OutputFormat\\\", \\\"RemoveHatMomenta\
\\\",\\n\\n\\\"RemoveNCM\\\", \\\"S\\\", \\\"Sigma\\\", \\\"SortLine\\\", \
\\\"Spur\\\", \\\"T\\\",\\n\\\"ToDiracBasis\\\",\\n\\\"ToHatTilde\\\", \
\\\"ToOtimes\\\", \\\"ToUG5\\\", \\\"U\\\",\\n\\\"VectorDimension\\\", \
\\\"Version\\\".\\n\\n                                    Help on usage as \
usual per ?Name.\\n\"\>", TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbvXWMbFi5oOdQBoAOZGsuw==
  "]],

Cell[BoxData[
 FormBox["\<\"DEFAULT SETTINGS ON \
STARTUP:\\n\\n----------------------------\"\>", TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbvXWkWnizAc7gTQAN0isdQ==
  "]],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"NonCommutativeMultiply will be \"\>", 
    "\[InvisibleSpace]", "\<\"removed.\"\>"}],
   SequenceForm["NonCommutativeMultiply will be ", "removed."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbgV0//w5D3YCaQA8bK0c
  "]],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Current OutputFormat is set to \"\>", 
    "\[InvisibleSpace]", "\<\"\\\"texlike\\\"\"\>", 
    "\[InvisibleSpace]", "\<\".\"\>"}],
   SequenceForm["Current OutputFormat is set to ", "\"texlike\"", "."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbvXWMe3AnAc7gTQAO8OtCw==
  "]],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Package uses a non anticommuting G5 in \\\"\"\>", 
    "\[InvisibleSpace]", "\<\"d\"\>", 
    "\[InvisibleSpace]", "\<\"\\\" dimensions.\"\>"}],
   SequenceForm[
   "Package uses a non anticommuting G5 in \"", "d", "\" dimensions."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBmL/ELHF/WZvHXm27JeYCKSPnEw33QqkN9xbOwdEXxfL
EIwzf+t4osnpcDyQLj26/RyIflY37TKIvhObrpQApOuqnfMTgXSUu/SUJCC9
Ycmlh1lAepdtPG8ekH7vxi/cBKQXTw9ZC6LbckS2guhtK05P6AHSFqF9C0D0
jBTr/D4gXXQlrmItkDZJvVe1HkjHLXbt2AqkbdQb8nYA6Qtz4xOvAWnPl1J7
QbREXv9bEP1mer/4DSDdrKtUCKJ7L2lPugWkpXxdVoLohbd4eW4D6X1yas0g
msGKdSuI5pztNOMukH7csEfrhcVbx0mPkpe+AtIrE74few2kBXb8uwaiL6W6
+/wE0jv0JxnZWb51rJU6nG8PpD9NniwQbvXW0eflnAc7gTQAPBKtGg==
  "]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VectorDimension", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.9209198346340585`*^9, 3.920919840616371*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Dimension set to \\\"4\\\". NOTE: For this setting of\"\>", 
    "\[InvisibleSpace]", "\<\" the dimension the\"\>"}],
   SequenceForm[
   "Dimension set to \"4\". NOTE: For this setting of", " the dimension the"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBuKOB/JL+s3eOvasOC4xEUhn9RWYbgXSTInb54DoDTYH
BePM3zq+iPI7HA+kOx0PnwPRIfvmXQbR20QKlBKAdFagT34ikHapT52SBKRV
Jt9+mAWkb93J4M0D0ov6ZISbgLQcb9xaED3rtcxWEN0nc2tCD5B+4j5jAYjW
DnXL7wPSkZEZFWuBdMGLZ1XrgfSSCaEdW4H0JfGuvB1A2vZDWuI1IP14kupe
EL1AeuZbEH3NYYb4DSBtdU2jEEQfKDaddAtIT3jtuxJEn62X4LkNpK+rGzSD
aMW/vFtB9C0Rnxl3gfSxJ8e1Xli8dVyVkLf0FZDuyGQ8/hpIn3nIcR1EG32O
8vkJpK9IzTays3zreHvXmXx7IM24eaZAuNVbxw8tcx/sBNIASTWupw==
  "]],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Package uses the usual anticommuting G5 in \\\"\"\>", 
    "\[InvisibleSpace]", "\<\"4\"\>", 
    "\[InvisibleSpace]", "\<\"\\\" dimensions.\"\>"}],
   SequenceForm[
   "Package uses the usual anticommuting G5 in \"", "4", "\" dimensions."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBuKOB/JL+s3eOvasOC4xEUhn9RWYbgXSTInb54DoDTYH
BePM3zq+iPI7HA+kOx0PnwPRIfvmXQbR20QKlBKAdFagT34ikHapT52SBKRV
Jt9+mAWkb93J4M0D0ov6ZISbgLQcb9xaED3rtcxWEN0nc2tCD5B+4j5jAYjW
DnXL7wPSkZEZFWuBdMGLZ1XrgfSSCaEdW4H0JfGuvB1A2vZDWuI1IP14kupe
EL1AeuZbEH3NYYb4DSBtdU2jEEQfKDaddAtIT3jtuxJEn62X4LkNpK+rGzSD
aMW/vFtB9C0Rnxl3gfSxJ8e1Xli8dVyVkLf0FZDuyGQ8/hpIn3nIcR1EG32O
8vkJpK9IzTays3zreHvXmXx7IM24eaZAuBXQ30vnPtgJpAFDvK38
  "]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Spur", "[", "l1", "]"}]], "Input",
 CellChangeTimes->{{3.9213431408415003`*^9, 3.9213431452234044`*^9}}],

Cell[BoxData[
 FormBox["\<\"The gamma matrix line(s) \\\"l1\\\" will be traced.\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB2KeFJPQOPO3jm4O/ofjgfSsH4fPgegzlfMvg+h7lwuU
EoC0gY9vfiKQ3tRaPyUJSF/zvvMwC0h/E87izQPSQS2ywk1Auvd03FoQPeGl
7FYQ3XPx1oQeIG3KPHMBiP4R6p7fB6RfCWdWrAXSirufV60H8T3CO7YCaR/F
7rwdQDrrbHriNSB9QVt9L4iee2jWWxBdzDpT/AaQNlqtWQiik5vMJt0C0vlC
/itBdM9uSZ7bQNrEzLAZRNc+4tsKouO1fWfcBdJhK09pvbB466gzL3/pKyDN
MJXp+GsgnfmC8zqIXs8Z4/MTSE9jmmNkZ/nWcfnpC/n2QPrU11kC4VZvHS2K
5j3YCaQBbLibTA==
  "]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "    ", 
   RowBox[{
    RowBox[{"The", " ", "following", " ", "are", " ", "the", " ", "on"}], "-", 
    RowBox[{"shell", " ", 
     RowBox[{"conditions", ".", "  ", "Notations"}], " ", "are", " ", "as", 
     " ", 
     RowBox[{"follows", ":"}]}]}], 
   "                                                          ", "*)"}], " ", 
  RowBox[{"(*", "    ", 
   RowBox[{"p", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"nucleon", " ", "4"}], "-", 
      RowBox[{"momentum", "    ", "mN"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"average", " ", "nucleon", " ", "mass"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["m", "n"], "+", 
         SubscriptBox["m", "p"]}], ")"}], "/", "2"}]}]}]}], 
   "                                                                ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{"sn", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"neutron", " ", "spin", " ", "4"}], "-", 
      RowBox[{"vector", "    ", "sp"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"proton", " ", "spin", " ", "4"}], "-", "vector"}]}]}], 
   "                                                                        ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{"pe", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"electron", " ", "4"}], "-", 
      RowBox[{"momentum", "   ", "me"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"electron", " ", "mass", "   ", "se"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"electron", " ", "spin", " ", "4"}], "-", 
        RowBox[{"vector", "   ", "vpe"}]}], " ", "=", " ", 
       RowBox[{
        RowBox[{"|", 
         SubscriptBox[
          OverscriptBox["p", "\[RightVector]"], "e"], "|", "    ", "Ee"}], 
        " ", "=", " ", 
        RowBox[{"electron", " ", "energy"}]}]}]}]}]}], "               ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{
    RowBox[{"p\[Nu]p", " ", "=", 
     RowBox[{
      RowBox[{"pseudo", "-", 
       RowBox[{"neutrino", " ", "4"}], "-", 
       RowBox[{"momentum", "   ", "vp\[Nu]p"}]}], " ", "=", " ", 
      RowBox[{
       RowBox[{"|", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["p", "\[RightVector]"], "\[Nu]"], "'"}], "|", "     ",
         "E\[Nu]p"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"pseudo", "-", 
         RowBox[{"neutrino", " ", "energy"}]}], " ", 
        OverscriptBox["=", "."], " ", 
        RowBox[{"Em", "-", "Ee"}]}]}]}]}], ",", "  ", 
    RowBox[{"Em", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["m", "n"], "2"], "-", 
          SuperscriptBox[
           SubscriptBox["m", "p"], "2"], "+", 
          SuperscriptBox[
           SubscriptBox["m", "e"], "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          SubscriptBox["m", "n"]}], ")"}]}], " ", "is", " ", "the", " ", 
       "electron", " ", "end"}], "-", 
      RowBox[{"point", " ", "energy"}]}]}]}], 
   "                                                                          \
   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "     ", 
   RowBox[{"k", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"photon", " ", "4"}], "-", 
      RowBox[{"momentum", "     ", "cp"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["p", "^"], "e"], ".", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["p", "^"], "\[Nu]"], "'"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "cosine", " ", "of", " ", "the", " ", "angle", " ", "between", " ", 
         "the", " ", "electron", " ", "and", " ", "pseudo"}], "-", 
        RowBox[{"neutrino", " ", "momentum"}]}], ")"}]}]}]}], 
   "                 ", "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.9228862229364243`*^9, 3.9228864088829327`*^9}, {
  3.922886469961979*^9, 3.9228865554488616`*^9}, {3.9228866052766314`*^9, 
  3.922886692722432*^9}, {3.9228867270839777`*^9, 3.922886907112976*^9}, {
  3.9228869523888617`*^9, 3.9228870155381107`*^9}, {3.9228972053410635`*^9, 
  3.9228974891670823`*^9}, {3.922897562515009*^9, 3.9228976501394577`*^9}, {
  3.923102786646405*^9, 3.9231028028869696`*^9}, {3.923102847299837*^9, 
  3.9231028990606565`*^9}, {3.9231030570182085`*^9, 3.923103091364723*^9}}],

Cell[BoxData[
 RowBox[{"OnShell", "[", 
  RowBox[{"on", ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", 
     SuperscriptBox["mN", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pe", ",", 
     SuperscriptBox["me", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p\[Nu]p", ",", 
     RowBox[{
      SuperscriptBox["E\[Nu]p", "2"], "-", 
      SuperscriptBox["vp\[Nu]p", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"sn", ",", "p", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"sp", ",", "p", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"se", ",", "pe", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p\[Nu]p", ",", "k", ",", 
     FractionBox[
      RowBox[{"S", "[", 
       RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "pe", ",", 
     RowBox[{"mN", " ", "Ee"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "p\[Nu]p", ",", 
     RowBox[{"mN", " ", "E\[Nu]p"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pe", ",", "p\[Nu]p", ",", 
     RowBox[{
      RowBox[{"Ee", " ", "E\[Nu]p"}], "-", 
      RowBox[{"vp\[Nu]p", " ", "vpe", " ", "cp"}]}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.920655287224089*^9, 3.920655319352006*^9}, {
  3.9206559696886673`*^9, 3.920656017146921*^9}, {3.920658526132846*^9, 
  3.9206586055558214`*^9}, {3.9206586559446745`*^9, 3.920658656356774*^9}, {
  3.9208499681269693`*^9, 3.920849980436701*^9}, {3.9208500130959044`*^9, 
  3.9208500390150023`*^9}, {3.920850720876934*^9, 3.92085072852847*^9}, {
  3.9208507642845592`*^9, 3.9208507851032534`*^9}, {3.920851018875035*^9, 
  3.920851024273408*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"e", " ", "=", " ", 
   RowBox[{
    RowBox[{"electromagnetic", " ", "coupling", " ", 
     RowBox[{"constant", ".", " ", "\[Alpha]em"}]}], " ", "=", " ", 
    RowBox[{"Fine", " ", "structure", " ", "constant"}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9228976692247396`*^9, 3.9228976849035993`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "=", 
   SqrtBox[
    RowBox[{"4", "\[Pi]", " ", "\[Alpha]em"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.921368752003405*^9, 3.921368759789976*^9}}],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{"\[CapitalSigma]e", ",", " ", "\[CapitalSigma]p", ",", " ", 
   RowBox[{
   "\[CapitalSigma]n", "  ", "are", " ", "the", " ", "spin", " ", 
    "projection", " ", "operator", " ", "of", " ", "electron"}], ",", " ", 
   RowBox[{"proton", " ", "and", " ", "neutron"}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.922887124500912*^9, 3.922887192787831*^9}, {
  3.92289462553467*^9, 3.9228946275844884`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalSigma]e", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "U"}], "]"}], "+", 
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "G5", ",", "se"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]p", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "U"}], "]"}], "+", 
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "G5", ",", "sp"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]n", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "U"}], "]"}], "+", 
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "G5", ",", "sn"}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9203361832939796`*^9, 3.9203362219316864`*^9}}],

Cell[CellGroupData[{

Cell["squared amplitude", "Section",
 CellChangeTimes->{{3.9213426728330526`*^9, 3.9213426770069537`*^9}, {
  3.921522478794039*^9, 3.92152248166003*^9}, {3.9228966554719133`*^9, 
  3.9228966573049455`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Htensor", "[", 
    RowBox[{
     RowBox[{"{", "\[Mu]", "}"}], ",", 
     RowBox[{"{", "\[Nu]", "}"}]}], "]"}], " ", "=", " ", 
   RowBox[{
    SubscriptBox["H", "\[Mu]\[Nu]"], " ", "=", " ", 
    RowBox[{"hadronic", " ", "tensor"}]}]}], "   ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228985532929153`*^9, 3.922898592924904*^9}, {
  3.9228987843169003`*^9, 3.9228987893958216`*^9}, {3.923103676301237*^9, 
  3.9231036810675764`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Htensor", "[", 
    RowBox[{
     RowBox[{"{", "\[Mu]_", "}"}], ",", 
     RowBox[{"{", "\[Nu]_", "}"}]}], "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", 
        SuperscriptBox["mN", "2"]}]], 
      RowBox[{"\[CapitalSigma]p", "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"l", ",", "p"}], "]"}], "+", 
         RowBox[{"mN", " ", 
          RowBox[{"G", "[", 
           RowBox[{"l", ",", "U"}], "]"}]}]}], ")"}], "**", 
       RowBox[{"G", "[", 
        RowBox[{"l", ",", 
         RowBox[{"{", "\[Mu]", "}"}]}], "]"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"l", ",", "U"}], "]"}], "+", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"G", "[", 
           RowBox[{"l", ",", "G5"}], "]"}]}]}], ")"}], "**", 
       "\[CapitalSigma]n", "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"l", ",", "p"}], "]"}], "+", 
         RowBox[{"mN", " ", 
          RowBox[{"G", "[", 
           RowBox[{"l", ",", "U"}], "]"}]}]}], ")"}], "**", 
       RowBox[{"G", "[", 
        RowBox[{"l", ",", 
         RowBox[{"{", "\[Nu]", "}"}]}], "]"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"l", ",", "U"}], "]"}], "+", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"G", "[", 
           RowBox[{"l", ",", "G5"}], "]"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"l", "\[Rule]", "l1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9213427239959707`*^9, 3.921342855012283*^9}, {
  3.9213431521176863`*^9, 3.9213431669461207`*^9}, {3.9213434422065268`*^9, 
  3.921343469043318*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Ltensor", "[", 
     RowBox[{
      RowBox[{"{", "\[Mu]", "}"}], ",", 
      RowBox[{"{", "\[Nu]", "}"}], ",", "a", ",", "b"}], "]"}], "=", " ", 
    RowBox[{
     SubscriptBox["L", "\[Mu]\[Nu]"], " ", "=", " ", 
     RowBox[{
      RowBox[{"leptonic", " ", 
       RowBox[{"tensor", ".", " ", "Here"}], " ", "we", " ", "express", " ", 
       "the", " ", "\"\<true\>\"", " ", "neutrino", " ", "momentum", " ", 
       "as", " ", "p\[Nu]"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"a", " ", "p\[Nu]p"}], " ", "+", " ", 
       RowBox[{"b", " ", 
        RowBox[{"k", ".", " ", "So"}]}]}]}]}]}], ",", " ", 
   RowBox[{
   "by", " ", "choosing", " ", "the", " ", "values", " ", "of", " ", "a", " ",
     "and", " ", "b", " ", "one", " ", "can", " ", "isolate", " ", "the", " ",
     "p\[Nu]p", " ", "and", " ", "k", " ", "pieces"}]}], "  ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9228985532929153`*^9, 3.9228987244855943`*^9}, {
  3.922898772658964*^9, 3.922898780028054*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ltensor", "[", 
    RowBox[{
     RowBox[{"{", "\[Mu]_", "}"}], ",", 
     RowBox[{"{", "\[Nu]_", "}"}], ",", "a_", ",", "b_"}], "]"}], "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"\[CapitalSigma]e", "**", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"l", ",", "pe"}], "]"}], "+", 
        RowBox[{"me", " ", 
         RowBox[{"G", "[", 
          RowBox[{"l", ",", "U"}], "]"}]}]}], ")"}], "**", 
      RowBox[{"G", "[", 
       RowBox[{"l", ",", 
        RowBox[{"{", "\[Mu]", "}"}]}], "]"}], "**", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"l", ",", "U"}], "]"}], "-", " ", 
        RowBox[{"G", "[", 
         RowBox[{"l", ",", "G5"}], "]"}]}], ")"}], "**", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", 
         RowBox[{"G", "[", 
          RowBox[{"l", ",", "p\[Nu]p"}], "]"}]}], "-", 
        RowBox[{"b", " ", 
         RowBox[{"G", "[", 
          RowBox[{"l", ",", "k"}], "]"}]}]}], ")"}], "**", 
      RowBox[{"G", "[", 
       RowBox[{"l", ",", 
        RowBox[{"{", "\[Nu]", "}"}]}], "]"}], "**", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"l", ",", "U"}], "]"}], "-", 
        RowBox[{"G", "[", 
         RowBox[{"l", ",", "G5"}], "]"}]}], ")"}]}], "/.", 
     RowBox[{"l", "\[Rule]", "l1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9213428687441797`*^9, 3.921342969057726*^9}, {
  3.921343154892952*^9, 3.921343169205121*^9}, {3.9213457511812153`*^9, 
  3.921345751340337*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"MIb2", " ", "=", " ", 
   RowBox[{"|", 
    SubscriptBox["M", 
     RowBox[{"4", "I"}]], 
    SubsuperscriptBox["|", 
     RowBox[{"QM", ",", "b"}], "2"]}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.922898762529481*^9, 3.922898840429181*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MIb2", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["Gv", "2"]}], 
     FractionBox[
      SuperscriptBox["e", "2"], "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"S", "[", 
          RowBox[{"p", ",", "k"}], "]"}]], 
        RowBox[{"S", "[", 
         RowBox[{"p", ",", 
          RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"S", "[", 
          RowBox[{"pe", ",", "k"}], "]"}]], 
        RowBox[{"S", "[", 
         RowBox[{"pe", ",", 
          RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"S", "[", 
          RowBox[{"p", ",", "k"}], "]"}]], 
        RowBox[{"S", "[", 
         RowBox[{"p", ",", 
          RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"S", "[", 
          RowBox[{"pe", ",", "k"}], "]"}]], 
        RowBox[{"S", "[", 
         RowBox[{"pe", ",", 
          RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}]}], ")"}], 
     RowBox[{"Htensor", "[", 
      RowBox[{
       RowBox[{"{", "\[Mu]", "}"}], ",", 
       RowBox[{"{", "\[Nu]", "}"}]}], "]"}], 
     RowBox[{"Ltensor", "[", 
      RowBox[{
       RowBox[{"{", "\[Mu]", "}"}], ",", 
       RowBox[{"{", "\[Nu]", "}"}], ",", "0", ",", "1"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.921343000085471*^9, 3.921343101928553*^9}, {
   3.921343203101645*^9, 3.9213432226368556`*^9}, {3.9213433836532125`*^9, 
   3.9213433936397753`*^9}, {3.9213437984044585`*^9, 3.92134380717809*^9}, {
   3.9213438480893774`*^9, 3.9213438787046747`*^9}, 3.9213439154247446`*^9, 
   3.9213443762173347`*^9, 3.921344609327073*^9, 3.92134603454723*^9, {
   3.9213462137780743`*^9, 3.921346224193595*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"MIMIIint", " ", "=", " ", 
   RowBox[{"2", "Re", 
    SubscriptBox[
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["M", 
        RowBox[{"4", "I"}]], 
       SubsuperscriptBox["M", 
        RowBox[{"4", "II"}], "*"]}], "}"}], "QM"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228988518719616`*^9, 3.922898887029867*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MIMIIint", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      SuperscriptBox["Gv", "2"], 
      SuperscriptBox["e", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"S", "[", 
           RowBox[{"p", ",", "k"}], "]"}]], 
         RowBox[{"S", "[", 
          RowBox[{"p", ",", 
           RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"S", "[", 
           RowBox[{"pe", ",", "k"}], "]"}]], 
         RowBox[{"S", "[", 
          RowBox[{"pe", ",", 
           RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"k", ",", 
            RowBox[{"{", "\[Rho]", "}"}]}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"{", "\[Alpha]", "}"}], ",", 
            RowBox[{"{", "\[Sigma]", "}"}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"k", ",", 
            RowBox[{"{", "\[Sigma]", "}"}]}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"{", "\[Rho]", "}"}], ",", 
            RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"Eps", "[", 
           RowBox[{
            RowBox[{"{", "\[Rho]", "}"}], ",", 
            RowBox[{"{", "\[Sigma]", "}"}], ",", "k", ",", 
            RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}]}], 
        RowBox[{"2", 
         RowBox[{"S", "[", 
          RowBox[{"pe", ",", "k"}], "]"}]}]], ")"}], 
      RowBox[{"Htensor", "[", 
       RowBox[{
        RowBox[{"{", "\[Mu]", "}"}], ",", 
        RowBox[{"{", "\[Rho]", "}"}]}], "]"}], 
      RowBox[{"Ltensor", "[", 
       RowBox[{
        RowBox[{"{", "\[Mu]", "}"}], ",", 
        RowBox[{"{", "\[Sigma]", "}"}], ",", "1", ",", "1"}], "]"}]}], "]"}], 
    "/.", 
    RowBox[{
     RowBox[{"Eps", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "\[Rule]", 
     "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9213465803981323`*^9, 3.921346704187104*^9}, 
   3.921346770822156*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"MII2", " ", "=", " ", 
   RowBox[{"|", 
    SubscriptBox["M", 
     RowBox[{"4", "II"}]], 
    SubsuperscriptBox["|", "QM", "2"]}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.922898762529481*^9, 3.922898840429181*^9}, {
  3.922898907730522*^9, 3.9228989158420973`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MII2", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["Gv", "2"]}], 
     FractionBox[
      SuperscriptBox["e", "2"], 
      RowBox[{"8", 
       SuperscriptBox[
        RowBox[{"S", "[", 
         RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"k", ",", 
          RowBox[{"{", "\[Mu]", "}"}]}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"{", "\[Nu]", "}"}], ",", 
          RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"k", ",", 
          RowBox[{"{", "\[Nu]", "}"}]}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"{", "\[Mu]", "}"}], ",", 
          RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Eps", "[", 
         RowBox[{
          RowBox[{"{", "\[Mu]", "}"}], ",", 
          RowBox[{"{", "\[Nu]", "}"}], ",", "k", ",", 
          RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"k", ",", 
          RowBox[{"{", "\[Rho]", "}"}]}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"{", "\[Sigma]", "}"}], ",", 
          RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"k", ",", 
          RowBox[{"{", "\[Sigma]", "}"}]}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{
          RowBox[{"{", "\[Rho]", "}"}], ",", 
          RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Eps", "[", 
         RowBox[{
          RowBox[{"{", "\[Rho]", "}"}], ",", 
          RowBox[{"{", "\[Sigma]", "}"}], ",", "k", ",", 
          RowBox[{"{", "\[Alpha]", "}"}]}], "]"}]}]}], ")"}], 
     RowBox[{"Htensor", "[", 
      RowBox[{
       RowBox[{"{", "\[Mu]", "}"}], ",", 
       RowBox[{"{", "\[Rho]", "}"}]}], "]"}], 
     RowBox[{"Ltensor", "[", 
      RowBox[{
       RowBox[{"{", "\[Nu]", "}"}], ",", 
       RowBox[{"{", "\[Sigma]", "}"}], ",", "1", ",", "1"}], "]"}]}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9213443777559533`*^9, 3.921344565553527*^9}, 
   3.921346041528098*^9, {3.921346118918333*^9, 3.921346119374172*^9}, {
   3.92134677723044*^9, 3.921346785184105*^9}, 3.9213468448254266`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Mbremreg2", " ", "=", " ", 
   RowBox[{"|", 
    SubscriptBox["M", "4"], 
    SubsuperscriptBox["|", 
     RowBox[{"QM", ",", "reg"}], "2"]}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.922898921876131*^9, 3.922898956995928*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbremreg2", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"MIb2", "+", "MIMIIint", "+", "MII2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921346858321535*^9, 3.9213468851694813`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"s", ".", "k"}], ")"}], "n"], TraditionalForm]]],
 " replacement"
}], "Section",
 CellChangeTimes->{{3.9213475659000263`*^9, 3.9213475861464424`*^9}, {
  3.92134776112866*^9, 3.921347764099613*^9}, {3.9215234119757166`*^9, 
  3.921523415187878*^9}, {3.92289665864365*^9, 3.922896659989812*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "section", " ", "serves", " ", "to", " ", "convert", " ", 
   "the", " ", "tensor", " ", "integrals", " ", "into", " ", "scalar", " ", 
   "integrals"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9231023266453943`*^9, 3.9231023487821116`*^9}}],

Cell[CellGroupData[{

Cell["s.k", "Subsection",
 CellChangeTimes->{{3.921347771459233*^9, 3.9213477719289656`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Extract", " ", "terms", " ", "in", " ", "the", " ", "squared", " ", 
   "amplitude", " ", "with", " ", 
   RowBox[{"s", ".", "k"}], " ", "structure"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9231025691259565`*^9, 3.9231025841771564`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbremregsk", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Mbremreg2", ",", 
           RowBox[{"S", "[", 
            RowBox[{"sn", ",", "k"}], "]"}]}], "]"}], "/.", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"sp", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"sn", ",", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Mbremreg2", ",", 
           RowBox[{"S", "[", 
            RowBox[{"sp", ",", "k"}], "]"}]}], "]"}], "/.", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"sn", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"sp", ",", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Mbremreg2", ",", 
           RowBox[{"S", "[", 
            RowBox[{"se", ",", "k"}], "]"}]}], "]"}], "/.", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"sn", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"sp", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"se", ",", "k"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9213477762752123`*^9, 3.921347886547488*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbremregskrep", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mbremregsk", "/.", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"sp", ",", "k"}], "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"invM", "[", 
               RowBox[{"2", ",", "1"}], "]"}], 
              RowBox[{"S", "[", 
               RowBox[{"p", ",", "k"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"invM", "[", 
               RowBox[{"2", ",", "2"}], "]"}], 
              RowBox[{"S", "[", 
               RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"invM", "[", 
               RowBox[{"2", ",", "3"}], "]"}], 
              FractionBox[
               RowBox[{"S", "[", 
                RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"]}]}], ")"}], 
           RowBox[{"S", "[", 
            RowBox[{"sp", ",", "pe"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"invM", "[", 
               RowBox[{"3", ",", "1"}], "]"}], 
              RowBox[{"S", "[", 
               RowBox[{"p", ",", "k"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"invM", "[", 
               RowBox[{"3", ",", "2"}], "]"}], 
              RowBox[{"S", "[", 
               RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"invM", "[", 
               RowBox[{"3", ",", "3"}], "]"}], 
              FractionBox[
               RowBox[{"S", "[", 
                RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"]}]}], ")"}], 
           RowBox[{"S", "[", 
            RowBox[{"sp", ",", "p\[Nu]p"}], "]"}]}]}], ")"}]}]}], "/.", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sn", ",", "k"}], "]"}], "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"2", ",", "1"}], "]"}], 
             RowBox[{"S", "[", 
              RowBox[{"p", ",", "k"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"2", ",", "2"}], "]"}], 
             RowBox[{"S", "[", 
              RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"2", ",", "3"}], "]"}], 
             FractionBox[
              RowBox[{"S", "[", 
               RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"]}]}], ")"}], 
          RowBox[{"S", "[", 
           RowBox[{"sn", ",", "pe"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "1"}], "]"}], 
             RowBox[{"S", "[", 
              RowBox[{"p", ",", "k"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "2"}], "]"}], 
             RowBox[{"S", "[", 
              RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "3"}], "]"}], 
             FractionBox[
              RowBox[{"S", "[", 
               RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"]}]}], ")"}], 
          RowBox[{"S", "[", 
           RowBox[{"sn", ",", "p\[Nu]p"}], "]"}]}]}], ")"}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"se", ",", "k"}], "]"}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"invM", "[", 
             RowBox[{"1", ",", "1"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"p", ",", "k"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"invM", "[", 
             RowBox[{"1", ",", "2"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"invM", "[", 
             RowBox[{"1", ",", "3"}], "]"}], 
            FractionBox[
             RowBox[{"S", "[", 
              RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"]}]}], ")"}], 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"invM", "[", 
             RowBox[{"3", ",", "1"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"p", ",", "k"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"invM", "[", 
             RowBox[{"3", ",", "2"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"invM", "[", 
             RowBox[{"3", ",", "3"}], "]"}], 
            FractionBox[
             RowBox[{"S", "[", 
              RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"]}]}], ")"}], 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p\[Nu]p"}], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9213479668765774`*^9, 3.921347977205822*^9}, {
  3.9213480663846397`*^9, 3.921348144042*^9}, {3.921348213878169*^9, 
  3.9213482776315737`*^9}, {3.9213484984347763`*^9, 3.9213485153096175`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "1"], ".", "k"}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "2"], ".", "k"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.9213493412708955`*^9, 3.921349355407732*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"These", " ", "are", " ", "the", " ", "functions", " ", "b\[Eta]", 
    RowBox[{"(", 
     RowBox[{"i", ",", "j"}], ")"}], " ", "in", " ", "Appendix", " ", "B2"}], 
   ",", " ", 
   RowBox[{"except", " ", "we", " ", "replace", " ", 
    SubscriptBox["I", 
     RowBox[{
      RowBox[{"i", "-", "a"}], ",", 
      RowBox[{"j", "-", "b"}]}]], " ", "by", " ", 
    SuperscriptBox[
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], "a"], 
    SuperscriptBox[
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "b"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9231024261341457`*^9, 3.9231025089995327`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b1", "=", 
   RowBox[{"b1a", "+", 
    RowBox[{"b1b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b1c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b1d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b1e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b1f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2", "=", 
   RowBox[{"b2a", "+", 
    RowBox[{"b2b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b2c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b2d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b2e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b2f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b3", "=", 
   RowBox[{"b3a", "+", 
    RowBox[{"b3b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b3c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b3d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b3e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b3f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b4", "=", 
   RowBox[{"b4a", "+", 
    RowBox[{"b4b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b4c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b4d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b4e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b4f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b5", "=", 
   RowBox[{"b5a", "+", 
    RowBox[{"b5b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b5c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b5d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b5e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b5f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b6", "=", 
   RowBox[{"b6a", "+", 
    RowBox[{"b6b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b6c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b6d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b6e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b6f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b7", "=", 
   RowBox[{"b7a", "+", 
    RowBox[{"b7b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b7c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"b7d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b7e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"b7f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.920851276556979*^9, 3.920851341838416*^9}, {
  3.921349637476679*^9, 3.921349674643693*^9}, {3.9213520192214627`*^9, 
  3.9213520424861984`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Extract", " ", "terms", " ", "in", " ", "the", " ", "squared", " ", 
   "amplitude", " ", "with", " ", 
   RowBox[{
    SubscriptBox["s", "1"], ".", "k"}], " ", 
   RowBox[{
    SubscriptBox["s", "2"], ".", "k"}], " ", "structure"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9231025955575657`*^9, 3.92310260071451*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbremregs1ks2k", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"Mbremreg2", ",", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"sn", ",", "k"}], "]"}], 
           RowBox[{"S", "[", 
            RowBox[{"sp", ",", "k"}], "]"}]}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"sn", ",", "k"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"sp", ",", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"Mbremreg2", ",", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"sn", ",", "k"}], "]"}], 
           RowBox[{"S", "[", 
            RowBox[{"se", ",", "k"}], "]"}]}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"sp", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"sn", ",", "k"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"se", ",", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"Mbremreg2", ",", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"sp", ",", "k"}], "]"}], 
           RowBox[{"S", "[", 
            RowBox[{"se", ",", "k"}], "]"}]}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"sn", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"sp", ",", "k"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"se", ",", "k"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9213499747636857`*^9, 3.9213500491363916`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbremregs1ks2krep", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mbremregs1ks2k", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"sn", ",", "k"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"sp", ",", "k"}], "]"}]}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b1", " ", 
           RowBox[{"S", "[", 
            RowBox[{"sn", ",", "sp"}], "]"}]}], "+", 
          RowBox[{"b2", " ", 
           RowBox[{"S", "[", 
            RowBox[{"sn", ",", "p"}], "]"}], 
           RowBox[{"S", "[", 
            RowBox[{"sp", ",", "p"}], "]"}]}], "+", 
          RowBox[{"b3", " ", 
           RowBox[{"S", "[", 
            RowBox[{"sn", ",", "pe"}], "]"}], 
           RowBox[{"S", "[", 
            RowBox[{"sp", ",", "pe"}], "]"}]}], "+", 
          RowBox[{"b4", " ", 
           RowBox[{"S", "[", 
            RowBox[{"sn", ",", "p\[Nu]p"}], "]"}], 
           RowBox[{"S", "[", 
            RowBox[{"sp", ",", "p\[Nu]p"}], "]"}]}], "+", 
          RowBox[{"b5", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"sn", ",", "p"}], "]"}], 
              RowBox[{"S", "[", 
               RowBox[{"sp", ",", "pe"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"sn", ",", "pe"}], "]"}], 
              RowBox[{"S", "[", 
               RowBox[{"sp", ",", "p"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"b6", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"sn", ",", "p"}], "]"}], 
              RowBox[{"S", "[", 
               RowBox[{"sp", ",", "p\[Nu]p"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"sn", ",", "p\[Nu]p"}], "]"}], 
              RowBox[{"S", "[", 
               RowBox[{"sp", ",", "p"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"b7", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"sn", ",", "pe"}], "]"}], 
              RowBox[{"S", "[", 
               RowBox[{"sp", ",", "p\[Nu]p"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"sn", ",", "p\[Nu]p"}], "]"}], 
              RowBox[{"S", "[", 
               RowBox[{"sp", ",", "pe"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"sn", ",", "k"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"se", ",", "k"}], "]"}]}], "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1", " ", 
          RowBox[{"S", "[", 
           RowBox[{"sn", ",", "se"}], "]"}]}], "+", 
         RowBox[{"b2", " ", 
          RowBox[{"S", "[", 
           RowBox[{"sn", ",", "p"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"se", ",", "p"}], "]"}]}], "+", 
         RowBox[{"b3", " ", 
          RowBox[{"S", "[", 
           RowBox[{"sn", ",", "pe"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"se", ",", "pe"}], "]"}]}], "+", 
         RowBox[{"b4", " ", 
          RowBox[{"S", "[", 
           RowBox[{"sn", ",", "p\[Nu]p"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"se", ",", "p\[Nu]p"}], "]"}]}], "+", 
         RowBox[{"b5", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"sn", ",", "p"}], "]"}], 
             RowBox[{"S", "[", 
              RowBox[{"se", ",", "pe"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"sn", ",", "pe"}], "]"}], 
             RowBox[{"S", "[", 
              RowBox[{"se", ",", "p"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"b6", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"sn", ",", "p"}], "]"}], 
             RowBox[{"S", "[", 
              RowBox[{"se", ",", "p\[Nu]p"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"sn", ",", "p\[Nu]p"}], "]"}], 
             RowBox[{"S", "[", 
              RowBox[{"se", ",", "p"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"b7", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"sn", ",", "pe"}], "]"}], 
             RowBox[{"S", "[", 
              RowBox[{"se", ",", "p\[Nu]p"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"sn", ",", "p\[Nu]p"}], "]"}], 
             RowBox[{"S", "[", 
              RowBox[{"se", ",", "pe"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"se", ",", "k"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"sp", ",", "k"}], "]"}]}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b1", " ", 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "sp"}], "]"}]}], "+", 
        RowBox[{"b2", " ", 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"sp", ",", "p"}], "]"}]}], "+", 
        RowBox[{"b3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "pe"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"sp", ",", "pe"}], "]"}]}], "+", 
        RowBox[{"b4", " ", 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p\[Nu]p"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"sp", ",", "p\[Nu]p"}], "]"}]}], "+", 
        RowBox[{"b5", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"se", ",", "p"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "pe"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"se", ",", "pe"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "p"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"b6", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"se", ",", "p"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "p\[Nu]p"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"se", ",", "p\[Nu]p"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "p"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"b7", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"se", ",", "pe"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "p\[Nu]p"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"se", ",", "p\[Nu]p"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "pe"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9213501303738213`*^9, 3.9213501502485933`*^9}, {
  3.921350200950317*^9, 3.9213503270934935`*^9}, {3.9213503652958627`*^9, 
  3.921350486709632*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "n"], ".", "k"}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "p"], ".", "k"}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "e"], ".", "k"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.9213493412708955`*^9, 3.921349355407732*^9}, {
  3.921351369231391*^9, 3.9213513817256036`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"These", " ", "are", " ", "the", " ", "functions", " ", "K\[Eta]", 
    RowBox[{"(", 
     RowBox[{"i", ",", "j"}], ")"}], " ", "in", " ", "Appendix", " ", "B3"}], 
   ",", " ", 
   RowBox[{"except", " ", "we", " ", "replace", " ", 
    SubscriptBox["I", 
     RowBox[{
      RowBox[{"i", "-", "a"}], ",", 
      RowBox[{"j", "-", "b"}]}]], " ", "by", " ", 
    SuperscriptBox[
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], "a"], 
    SuperscriptBox[
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "b"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.92310251988301*^9, 3.923102536898693*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K1", "=", 
   RowBox[{"K1a", "+", 
    RowBox[{"K1b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K1c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K1d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K1e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K1f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K1g", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K1h", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K1i", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K1j", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2", "=", 
   RowBox[{"K2a", "+", 
    RowBox[{"K2b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K2c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K2d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K2e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K2f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K2g", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K2h", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K2i", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K2j", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3", "=", 
   RowBox[{"K3a", "+", 
    RowBox[{"K3b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K3c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K3d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K3e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K3f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K3g", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K3h", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K3i", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K3j", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4", "=", 
   RowBox[{"K4a", "+", 
    RowBox[{"K4b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K4c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K4d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K4e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K4f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K4g", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K4h", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K4i", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K4j", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5", "=", 
   RowBox[{"K5a", "+", 
    RowBox[{"K5b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K5c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K5d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K5e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K5f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K5g", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K5h", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K5i", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K5j", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6", "=", 
   RowBox[{"K6a", "+", 
    RowBox[{"K6b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K6c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K6d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K6e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K6f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K6g", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K6h", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K6i", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K6j", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K7", "=", 
   RowBox[{"K7a", "+", 
    RowBox[{"K7b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K7c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K7d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K7e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K7f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K7g", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K7h", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K7i", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K7j", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K8", "=", 
   RowBox[{"K8a", "+", 
    RowBox[{"K8b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K8c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K8d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K8e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K8f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K8g", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K8h", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K8i", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K8j", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K9", "=", 
   RowBox[{"K9a", "+", 
    RowBox[{"K9b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K9c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K9d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K9e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K9f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K9g", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K9h", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K9i", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K9j", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K10", "=", 
   RowBox[{"K10a", "+", 
    RowBox[{"K10b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K10c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K10d", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K10e", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}], "+", 
    RowBox[{"K10f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K10g", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K10h", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "3"]}], "+", 
    RowBox[{"K10i", " ", 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "2"], 
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}]}], "+", 
    RowBox[{"K10j", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p", ",", "k"}], "]"}], 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9213520884224997`*^9, 3.921352414585682*^9}, {
  3.921603504192358*^9, 3.921603558988821*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Extract", " ", "terms", " ", "in", " ", "the", " ", "squared", " ", 
   "amplitude", " ", "with", " ", 
   RowBox[{
    SubscriptBox["s", "n"], ".", "k"}], " ", 
   RowBox[{
    SubscriptBox["s", "p"], ".", "k"}], " ", 
   RowBox[{
    SubscriptBox["s", "e"], ".", "k"}], " ", "structure"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9231025955575657`*^9, 3.9231026310847063`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbremregsnkspksek", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbremreg2", ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sn", ",", "k"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"sp", ",", "k"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"se", ",", "k"}], "]"}]}]}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"sn", ",", "k"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"sp", ",", "k"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"se", ",", "k"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9213513921580305`*^9, 3.9213514475204816`*^9}, 
   3.9215233295186634`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Mbremreg2", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Mbremreg2", "/.", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"sn", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "/.", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sp", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"se", ",", "k"}], "]"}], "\[Rule]", "0"}]}], ")"}], "-", 
   "Mbremregsk", "-", "Mbremregs1ks2k", "-", "Mbremregsnkspksek"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9213514628700943`*^9, 3.9213515125182257`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9213515129735427`*^9, 3.9213520044192333`*^9, 
  3.921368851835232*^9, 3.921375343617925*^9, 3.921416351957409*^9, 
  3.9214175828871536`*^9, 3.9214176447860794`*^9, 3.9214378354182916`*^9, 
  3.9214379606979623`*^9, 3.9214416625106573`*^9, 3.921505223306622*^9, 
  3.9215093391358147`*^9, 3.9215233442752037`*^9, 3.9215276722676888`*^9, 
  3.921589007079446*^9, 3.92158974135749*^9, 3.9215901288365903`*^9, 
  3.921592512889532*^9, 3.9215932393909273`*^9, 3.92159758967813*^9, 
  3.921597774373288*^9, 3.9215985649025383`*^9, 3.921599517400872*^9, 
  3.9215999161532335`*^9, 3.921603782346594*^9, 3.9221497225764236`*^9, 
  3.9221547998755302`*^9, 3.922157127374154*^9, 3.9221572444771075`*^9, 
  3.922184809791174*^9, 3.922325913143016*^9, 3.9223284521294584`*^9, 
  3.9229011293876057`*^9, 3.9231034970610123`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbremregsnkspksekrep", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"Mbremregsnkspksek", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sn", ",", "k"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"se", ",", "k"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"sp", ",", "k"}], "]"}]}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K1", " ", 
         RowBox[{"S", "[", 
          RowBox[{"sn", ",", "sp"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p"}], "]"}]}], "+", 
        RowBox[{"K2", " ", 
         RowBox[{"S", "[", 
          RowBox[{"sn", ",", "pe"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"sp", ",", "pe"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p"}], "]"}]}], "+", 
        RowBox[{"K3", " ", 
         RowBox[{"S", "[", 
          RowBox[{"sn", ",", "p\[Nu]p"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"sp", ",", "p\[Nu]p"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p"}], "]"}]}], "+", 
        RowBox[{"K4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"sn", ",", "pe"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "p\[Nu]p"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"sn", ",", "p\[Nu]p"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "pe"}], "]"}]}]}], ")"}], 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p"}], "]"}]}], "+", 
        RowBox[{"K5", " ", 
         RowBox[{"S", "[", 
          RowBox[{"sn", ",", "sp"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p\[Nu]p"}], "]"}]}], "+", 
        RowBox[{"K6", " ", 
         RowBox[{"S", "[", 
          RowBox[{"sn", ",", "pe"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"sp", ",", "pe"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p\[Nu]p"}], "]"}]}], "+", 
        RowBox[{"K7", " ", 
         RowBox[{"S", "[", 
          RowBox[{"sn", ",", "p\[Nu]p"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"sp", ",", "p\[Nu]p"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p\[Nu]p"}], "]"}]}], "+", 
        RowBox[{"K8", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"sn", ",", "pe"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "p\[Nu]p"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"sn", ",", "p\[Nu]p"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "pe"}], "]"}]}]}], ")"}], 
         RowBox[{"S", "[", 
          RowBox[{"se", ",", "p\[Nu]p"}], "]"}]}], "+", 
        RowBox[{"K9", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "pe"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sn", ",", "se"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"sn", ",", "pe"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "se"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"K10", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "p\[Nu]p"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sn", ",", "se"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"sn", ",", "p\[Nu]p"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "se"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9213688755548725`*^9, 3.9213688970092864`*^9}, {
  3.9213689425619535`*^9, 3.921368942667585*^9}, {3.921368984970559*^9, 
  3.921369162303772*^9}, {3.92136923136014*^9, 3.9213692610545316`*^9}, {
  3.9216035042731247`*^9, 3.921603559008833*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["isolating different correlations", "Section",
 CellChangeTimes->{{3.9213692968938293`*^9, 3.921369326838874*^9}, {
  3.921526724674528*^9, 3.921526727837595*^9}, {3.9228966614480677`*^9, 
  3.922896662707159*^9}, {3.9229053340690355`*^9, 3.922905334608575*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Repspin", " ", "re"}], "-", 
    RowBox[{"expresses", " ", "the", " ", "dot"}], "-", 
    RowBox[{"product", " ", "of", " ", "4"}], "-", 
    RowBox[{
    "momenta", " ", "in", " ", "terms", " ", "of", " ", "dot", " ", 
     "products", " ", "of", " ", "3"}], "-", 
    RowBox[{"momenta", ".", " ", 
     RowBox[{"Notations", ":", " ", 
      RowBox[{"are", " ", "as", " ", "follows"}], ":"}]}]}], " ", "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{"snh", " ", "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["s", "^"], "n"], "  ", "sph"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["s", "^"], "p"], "   ", "\[Sigma]"}], " ", "=", " ", 
      OverscriptBox["\[Sigma]", "\[RightVector]"]}]}]}], "   ", "*)"}], 
  "                                         ", "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{"\[Beta]", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["p", "\[RightVector]"], "e"], "/", 
       SubscriptBox["E", "e"]}], "    ", "p\[Nu]ph"}], " ", "=", " ", 
     RowBox[{
      SubscriptBox[
       OverscriptBox["p", "^"], "\[Nu]"], "'"}]}]}], "    ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Extra", " ", 
      RowBox[{"explanation", ":", " ", 
       RowBox[{
        RowBox[{"here", " ", "we", " ", "use", " ", 
         RowBox[{"S", "[", 
          RowBox[{"a", ",", "b"}], "]"}], " ", "to", " ", "represent", " ", 
         "both", " ", "the", " ", "dot", " ", "product", " ", "of", " ", 
         "4"}], "-", 
        RowBox[{"vectors", " ", "and", " ", "3"}], "-", 
        RowBox[{
         RowBox[{"vectors", ".", " ", "If"}], " ", "a"}]}]}]}], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "\[Mu]"], " ", "and", " ", "b"}], "=", 
      SubscriptBox["b", "\[Mu]"]}]}], ",", " ", 
    RowBox[{
     RowBox[{"then", " ", 
      RowBox[{"S", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "\[Mu]"], 
       RowBox[{
        SuperscriptBox["b", "\[Mu]"], ".", " ", "If"}], " ", "a"}], "=", 
      RowBox[{
       RowBox[{
        OverscriptBox["a", "\[RightVector]"], " ", "and", " ", "b"}], "=", 
       OverscriptBox["b", "\[RightVector]"]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"then", " ", 
      RowBox[{"S", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "=", 
     RowBox[{
      OverscriptBox["a", "\[RightVector]"], ".", 
      OverscriptBox["b", "\[RightVector]"]}]}]}], "    ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.921369790819425*^9, 3.9213698368425193`*^9}, {
  3.921369886180951*^9, 3.92136991032251*^9}, {3.923102678943167*^9, 
  3.9231027055676727`*^9}, {3.9231027622715435`*^9, 3.9231027632264614`*^9}, {
  3.92310291001429*^9, 3.9231030436687555`*^9}, {3.9231031531786585`*^9, 
  3.9231031534888763`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Repspin", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "se"}], "]"}], "->", 
      RowBox[{
       FractionBox["mN", "me"], "Ee", " ", 
       RowBox[{"S", "[", 
        RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p\[Nu]p", ",", "se"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        FractionBox["E\[Nu]p", "me"], "Ee", " ", 
        RowBox[{"S", "[", 
         RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"vp\[Nu]p", " ", 
        RowBox[{"S", "[", 
         RowBox[{"p\[Nu]ph", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"Ee", " ", "vpe", " ", "vp\[Nu]p", " ", "cp", 
        FractionBox[
         RowBox[{"S", "[", 
          RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}], 
         RowBox[{"me", 
          RowBox[{"(", 
           RowBox[{"Ee", "+", "me"}], ")"}]}]]}]}]}], ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "sn"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", "Ee"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"\[Beta]", ",", "snh"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p\[Nu]p", ",", "sn"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", "vp\[Nu]p"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]ph", ",", "snh"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "sp"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", "Ee"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"\[Beta]", ",", "sph"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p\[Nu]p", ",", "sp"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", "vp\[Nu]p"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]ph", ",", "sph"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"sn", ",", "sp"}], "]"}], "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "sph"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"sn", ",", "se"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"S", "[", 
         RowBox[{"snh", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["Ee", "2"], " ", 
        RowBox[{"S", "[", 
         RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}], 
        FractionBox[
         RowBox[{"S", "[", 
          RowBox[{"\[Beta]", ",", "snh"}], "]"}], 
         RowBox[{"me", 
          RowBox[{"(", 
           RowBox[{"Ee", "+", "me"}], ")"}]}]]}]}]}], ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"sp", ",", "se"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["Ee", "2"], " ", 
        RowBox[{"S", "[", 
         RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}], 
        FractionBox[
         RowBox[{"S", "[", 
          RowBox[{"\[Beta]", ",", "sph"}], "]"}], 
         RowBox[{"me", 
          RowBox[{"(", 
           RowBox[{"Ee", "+", "me"}], ")"}]}]]}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9213694016854467`*^9, 3.921369456815751*^9}, {
  3.9213695716680613`*^9, 3.921369675319497*^9}, {3.9213697126582656`*^9, 
  3.921369757081244*^9}, {3.921369842569932*^9, 3.9213698838546133`*^9}, {
  3.921369914258771*^9, 3.9213701191486254`*^9}, {3.9213701491515317`*^9, 
  3.921370203166932*^9}, {3.921371821829937*^9, 3.921371868316766*^9}, {
  3.92137190994245*^9, 3.921371918245169*^9}, {3.921523877228795*^9, 
  3.92152393222441*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "is", " ", "the", " ", "total", " ", "squared", " ", 
   "amplitude", " ", "after", " ", "performing", " ", "the", " ", 
   "replacements", " ", "in", " ", "the", " ", "previous", " ", "section"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.923103180851388*^9, 3.9231032078801503`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembarrep", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["Gv", "2"], "\[Alpha]em", " ", "Ee", " ", 
        SuperscriptBox["E\[Nu]p", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Mbremreg2", "/.", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"sn", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "/.", 
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"sp", ",", "k"}], "]"}], "\[Rule]", "0"}]}], "/.", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"se", ",", "k"}], "]"}], "\[Rule]", "0"}]}], ")"}], "+", 
        "Mbremregskrep", "+", "Mbremregs1ks2krep", "+", 
        "Mbremregsnkspksekrep"}], ")"}]}], "/.", "Repspin"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.921369343174722*^9, 3.921369362716495*^9}, {
  3.921370259740055*^9, 3.9213703779377494`*^9}, {3.92215713269562*^9, 
  3.922157141941017*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Below", " ", "are", " ", "the", " ", "36", " ", "structures", " ", "in", 
   " ", "gbremreg", " ", "that", " ", "we", " ", "identify"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.923103210800664*^9, 3.9231032381946573`*^9}}],

Cell[CellGroupData[{

Cell["1", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbrembarrep", "/.", 
      RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"sph", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9213703809026093`*^9, 3.921370400551149*^9}, {
   3.921370512322937*^9, 3.9213705267868624`*^9}, 3.9214416644719234`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar1series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar1", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "2"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr1expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem1", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "k"}], "]"}], "1"]], "+", 
    RowBox[{"cbrem1", "[", 
     RowBox[{"0", ",", "0"}], "]"}], "+", 
    FractionBox[
     RowBox[{"cbrem1", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem1", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem1", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem1", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem1", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem1", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem1", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem1", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr1rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr1expand", "/.", 
      RowBox[{
       RowBox[{"cbrem1", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem1", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215891546373596`*^9, 3.921589169003954*^9}, {3.921590062061448*^9, 
  3.921590075327876*^9}, {3.9215902429947553`*^9, 3.9215902449128866`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem1", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar1series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Mbrembar1", "-", "Mbr1expand"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.9215921626229515`*^9, 
  3.9215921653175764`*^9}, {3.9221572524727297`*^9, 3.9221572634439836`*^9}, {
  3.9229008922707157`*^9, 3.9229008941392474`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901130713297*^9, 3.923103498326284*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[snh,\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.9213706371313972`*^9}, {3.9214200805321064`*^9, 
   3.9214200935542383`*^9}, 3.9214362672876*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"Mbrembarrep", ",", 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "\[Beta]"}], "]"}]}], "]"}], "/.", 
     RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.921370642244259*^9}, 
   3.921442027445451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar2series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar2", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "2"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr2expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem2", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr2rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr2expand", "/.", 
      RowBox[{
       RowBox[{"cbrem2", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem2", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.921509649352499*^9, 3.921509654309037*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem2", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar2series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921509658299258*^9, 3.921509661313245*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Mbrembar2", "-", "Mbr2expand"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.921592170785589*^9, 3.921592175258817*^9}, {
  3.9221571553750772`*^9, 3.9221571577251067`*^9}, {3.92215727286448*^9, 
  3.9221572761218314`*^9}, {3.922900897568735*^9, 3.9229008990743213`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011311453896`*^9, 3.923103498734993*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[snh,p\[Nu]ph]", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
  3.9213706319343123`*^9, 3.921370665186572*^9}, {3.921420095488324*^9, 
  3.9214200962798653`*^9}, {3.921436271759166*^9, 3.921436272151308*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"Mbrembarrep", ",", 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}]}], "]"}], "/.", 
     RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, 
   3.921442369736092*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar3series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar3", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "2"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr3expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem3", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr3rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr3expand", "/.", 
      RowBox[{
       RowBox[{"cbrem3", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem3", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215096802689104`*^9, 3.9215096856278076`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem3", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar3series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215096906461864`*^9, 3.921509694926859*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Mbrembar3", "-", "Mbr3expand"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.9215056542786255`*^9, 3.9215056567425013`*^9}, {
  3.921592180254946*^9, 3.9215921832101326`*^9}, {3.922157285650854*^9, 
  3.922157293805479*^9}, {3.922900902379633*^9, 3.922900904024373*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901131723835*^9, 3.923103499249054*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[\[Sigma],\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.9214202714725924`*^9, 3.921420272464607*^9}, 
   3.9214362918706512`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"Mbrembarrep", ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}], "]"}], "/.", 
     RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"snh", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.9213707161584773`*^9}, 3.921442685612417*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar4series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar4", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr4expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem4", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr4rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr4expand", "/.", 
      RowBox[{
       RowBox[{"cbrem4", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem4", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215097151016817`*^9, 3.9215097200554113`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem4", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar4series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921509724315708*^9, 3.921509726996296*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar4", "-", "Mbr4expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.9215056542786255`*^9, 3.9215056567425013`*^9}, {
  3.921505727413041*^9, 3.9215057371273727`*^9}, {3.9215921875644245`*^9, 
  3.9215921899042845`*^9}, {3.922157304495946*^9, 3.9221573160400767`*^9}, {
  3.922900907924986*^9, 3.922900909581767*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901136437504*^9, 3.9231035024570894`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[\[Sigma],p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707390786543`*^9}, {
   3.9214202753862123`*^9, 3.9214202762870235`*^9}, 3.921436293633596*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"Mbrembarrep", ",", 
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}], "]"}], "/.", 
     RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"snh", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.9213707475398192`*^9}, 3.9214514700227184`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar5series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar5", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr5expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem5", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr5rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr5expand", "/.", 
      RowBox[{
       RowBox[{"cbrem5", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem5", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.921509747290044*^9, 3.921509752986264*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem5", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar5series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215097596111956`*^9, 3.921509762563277*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar5", "-", "Mbr5expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.9215056542786255`*^9, 3.9215056567425013`*^9}, {
  3.921505727413041*^9, 3.9215057371273727`*^9}, {3.9215058489062443`*^9, 
  3.92150585132942*^9}, {3.921592193792359*^9, 3.921592197583994*^9}, {
  3.92215732652429*^9, 3.922157334109599*^9}, {3.9229009130757*^9, 
  3.9229009148420362`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.92290113726601*^9, 3.923103503027203*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[\[Sigma],snh] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9214206168475323`*^9, 3.9214206172834306`*^9}, 3.9214363396765504`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar6", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "snh"}], "]"}]}], "]"}], "/.", 
    RowBox[{"sph", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
  3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921451726182952*^9, 
  3.9214517269855165`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar6series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar6", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr6expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem6", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr6rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr6expand", "/.", 
      RowBox[{
       RowBox[{"cbrem6", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem6", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215097803462706`*^9, 3.9215097865548983`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem6", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar6series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215097895767765`*^9, 3.9215097924559526`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar6", "-", "Mbr6expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.9215056542786255`*^9, 3.9215056567425013`*^9}, {
  3.921505727413041*^9, 3.9215057371273727`*^9}, {3.9215058489062443`*^9, 
  3.92150585132942*^9}, {3.9215059447417326`*^9, 3.921505946800009*^9}, {
  3.9215922023451157`*^9, 3.9215922069123707`*^9}, {3.9221573434266195`*^9, 
  3.9221573508154573`*^9}, {3.9229009182171288`*^9, 3.9229009199078646`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011377131634`*^9, 3.9231035033308306`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FractionBox["Ee", 
    RowBox[{"Ee", "+", "me"}]], TraditionalForm]]],
 "S[\[Sigma],\[Beta]]S[snh,\[Beta]] "
}], "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.92137175071977*^9, 3.9213717516026664`*^9}, {
   3.921420657350999*^9, 3.921420657798023*^9}, 3.921436340915872*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar7", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"Ee", "+", "me"}], ")"}], "Ee"], 
      RowBox[{"Coefficient", "[", 
       RowBox[{"Mbrembarrep", ",", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"snh", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], "/.", 
     RowBox[{"sph", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921371755674921*^9, 3.9213717566215343`*^9}, 
   3.921452021253138*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar7series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar7", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214520249703016`*^9, 
  3.921452028290702*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr7expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem7", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr7rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr7expand", "/.", 
      RowBox[{
       RowBox[{"cbrem7", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem7", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215098294188766`*^9, 3.9215098348283057`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem7", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar7series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215098390628138`*^9, 3.921509842019173*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar7", "-", "Mbr7expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.9215056542786255`*^9, 3.9215056567425013`*^9}, {
  3.921505727413041*^9, 3.9215057371273727`*^9}, {3.9215058489062443`*^9, 
  3.92150585132942*^9}, {3.9215059447417326`*^9, 3.921505946800009*^9}, {
  3.9215060300223837`*^9, 3.921506033417337*^9}, {3.9215922111148767`*^9, 
  3.921592215331706*^9}, {3.9221573611853876`*^9, 3.9221573736418695`*^9}, {
  3.9229009236024384`*^9, 3.922900925864791*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011431854086`*^9, 3.923103506859793*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[\[Sigma],\[Beta]]S[snh,p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9214206884546394`*^9, 3.921420688834823*^9}, 3.921436342255191*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar8", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{"sph", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, 
   3.921452448119361*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar8series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar8", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}, {
  3.921452452157357*^9, 3.921452455856382*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr8expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem8", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}, {
  3.921506080905203*^9, 3.921506124073718*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr8rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr8expand", "/.", 
      RowBox[{
       RowBox[{"cbrem8", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem8", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215098605601234`*^9, 3.921509866140912*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem8", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar8series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921509869518627*^9, 3.921509873161364*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar8", "-", "Mbr8expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.9215056542786255`*^9, 3.9215056567425013`*^9}, {
  3.921505727413041*^9, 3.9215057371273727`*^9}, {3.9215058489062443`*^9, 
  3.92150585132942*^9}, {3.9215059447417326`*^9, 3.921505946800009*^9}, {
  3.9215060300223837`*^9, 3.921506033417337*^9}, {3.9215061292488403`*^9, 
  3.921506131579995*^9}, {3.9215922210182276`*^9, 3.9215922239163957`*^9}, {
  3.922157386405138*^9, 3.9221573956946526`*^9}, {3.9229009301454964`*^9, 
  3.922900931851245*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901147244419*^9, 3.9231035095858116`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[sph,\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.9214201863254385`*^9, 
   3.9214201867662935`*^9}, 3.921436282089779*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar9", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"Mbrembarrep", ",", 
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "\[Beta]"}], "]"}]}], "]"}], "/.", 
     RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710199430523`*^9}, 3.9214536103728695`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar9series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar9", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}, {
  3.921452452157357*^9, 3.921452455856382*^9}, {3.92145361404033*^9, 
  3.9214536169768295`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr9expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem9", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}, {
  3.921506080905203*^9, 3.921506124073718*^9}, {3.9215062072966185`*^9, 
  3.921506249176551*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr9rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr9expand", "/.", 
      RowBox[{
       RowBox[{"cbrem9", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem9", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.921509892077129*^9, 3.9215098984588137`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem9", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar9series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921509903078422*^9, 3.9215099059553275`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar9", "-", "Mbr9expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.9215056542786255`*^9, 3.9215056567425013`*^9}, {
  3.921505727413041*^9, 3.9215057371273727`*^9}, {3.9215058489062443`*^9, 
  3.92150585132942*^9}, {3.9215059447417326`*^9, 3.921505946800009*^9}, {
  3.9215060300223837`*^9, 3.921506033417337*^9}, {3.9215061292488403`*^9, 
  3.921506131579995*^9}, {3.9215062693792114`*^9, 3.9215062715688257`*^9}, {
  3.9215922317026415`*^9, 3.921592234283312*^9}, {3.922157405582959*^9, 
  3.922157414582551*^9}, {3.9229009352971525`*^9, 3.922900936887513*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011480485315`*^9, 3.923103510083728*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[sph,p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.92142018846994*^9, 3.921420188857805*^9}, 
   3.9214362837246876`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar10", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"Mbrembarrep", ",", 
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}]}], "]"}], "/.", 
     RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.921371053369495*^9}, 3.921453858343275*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar10series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar10", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}, {
  3.921452452157357*^9, 3.921452455856382*^9}, {3.92145361404033*^9, 
  3.9214536169768295`*^9}, {3.9214538613402224`*^9, 3.9214538648601475`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr10expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem10", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}, {
  3.921506080905203*^9, 3.921506124073718*^9}, {3.9215062072966185`*^9, 
  3.921506249176551*^9}, {3.9215062964177275`*^9, 3.921506332423419*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr10rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr10expand", "/.", 
      RowBox[{
       RowBox[{"cbrem10", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem10", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215099238999166`*^9, 3.9215099349465747`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem10", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar10series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921509938748392*^9, 3.9215099433439536`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar10", "-", "Mbr10expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.9215056542786255`*^9, 3.9215056567425013`*^9}, {
  3.921505727413041*^9, 3.9215057371273727`*^9}, {3.9215058489062443`*^9, 
  3.92150585132942*^9}, {3.9215059447417326`*^9, 3.921505946800009*^9}, {
  3.9215060300223837`*^9, 3.921506033417337*^9}, {3.9215061292488403`*^9, 
  3.921506131579995*^9}, {3.9215062693792114`*^9, 3.9215062715688257`*^9}, {
  3.921506338160581*^9, 3.921506340328143*^9}, {3.9215922382563925`*^9, 
  3.921592241251748*^9}, {3.9221574234874573`*^9, 3.9221574338332357`*^9}, {
  3.9229009409378653`*^9, 3.922900942733613*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011487671237`*^9, 3.9231035105529833`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[sph,\[Sigma]] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9214209594792695`*^9, 3.9214209598334804`*^9}, 3.9214363671579933`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar11", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{"S", "[", 
       RowBox[{"sph", ",", "\[Sigma]"}], "]"}]}], "]"}], "/.", 
    RowBox[{"snh", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, 3.921454594819772*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar11series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar11", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}, {
  3.921452452157357*^9, 3.921452455856382*^9}, {3.92145361404033*^9, 
  3.9214536169768295`*^9}, {3.9214538613402224`*^9, 3.9214538648601475`*^9}, {
  3.921454598247285*^9, 3.9214546012329755`*^9}, {3.9214546839706926`*^9, 
  3.921454695881522*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr11expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem11", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}, {
  3.921506080905203*^9, 3.921506124073718*^9}, {3.9215062072966185`*^9, 
  3.921506249176551*^9}, {3.9215062964177275`*^9, 3.921506332423419*^9}, {
  3.921506369139343*^9, 3.921506408424184*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr11rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr11expand", "/.", 
      RowBox[{
       RowBox[{"cbrem11", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem11", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215099598023405`*^9, 3.9215099649970064`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem11", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar11series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215099681584425`*^9, 3.9215099722966437`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar11", "-", "Mbr11expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.9215056542786255`*^9, 3.9215056567425013`*^9}, {
  3.921505727413041*^9, 3.9215057371273727`*^9}, {3.9215058489062443`*^9, 
  3.92150585132942*^9}, {3.9215059447417326`*^9, 3.921505946800009*^9}, {
  3.9215060300223837`*^9, 3.921506033417337*^9}, {3.9215061292488403`*^9, 
  3.921506131579995*^9}, {3.9215062693792114`*^9, 3.9215062715688257`*^9}, {
  3.921506338160581*^9, 3.921506340328143*^9}, {3.9215064124003506`*^9, 
  3.921506414102124*^9}, {3.921592245556075*^9, 3.92159224908092*^9}, {
  3.922157443304468*^9, 3.92215745027447*^9}, {3.9229009459834538`*^9, 
  3.9229009476992674`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011492383184`*^9, 3.923103510907423*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FractionBox["Ee", 
    RowBox[{"Ee", "+", "me"}]], TraditionalForm]]],
 "S[\[Beta],\[Sigma]]S[sph,\[Beta]] "
}], "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.921371765391004*^9, 
   3.921371766211666*^9}, {3.9214209674614973`*^9, 3.9214209678665657`*^9}, 
   3.9214363684134393`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar12", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Ee", "+", "me"}], "Ee"], 
      RowBox[{"Coefficient", "[", 
       RowBox[{"Mbrembarrep", ",", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"sph", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], "/.", 
     RowBox[{"snh", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371772609374*^9, 3.92137177355181*^9}, 
   3.9214550159658904`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar12series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar12", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}, {
  3.921452452157357*^9, 3.921452455856382*^9}, {3.92145361404033*^9, 
  3.9214536169768295`*^9}, {3.9214538613402224`*^9, 3.9214538648601475`*^9}, {
  3.921454598247285*^9, 3.9214546012329755`*^9}, {3.9214546839706926`*^9, 
  3.921454695881522*^9}, {3.921455018681817*^9, 3.9214550215037313`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr12expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem12", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}, {
  3.921506080905203*^9, 3.921506124073718*^9}, {3.9215062072966185`*^9, 
  3.921506249176551*^9}, {3.9215062964177275`*^9, 3.921506332423419*^9}, {
  3.921506369139343*^9, 3.921506408424184*^9}, {3.9215064424822636`*^9, 
  3.9215064781653833`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr12rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr12expand", "/.", 
      RowBox[{
       RowBox[{"cbrem12", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem12", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.921509987912281*^9, 3.9215099924426327`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem12", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar12series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215099962098665`*^9, 3.9215099987254534`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar12", "-", "Mbr12expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.9215056542786255`*^9, 3.9215056567425013`*^9}, {
  3.921505727413041*^9, 3.9215057371273727`*^9}, {3.9215058489062443`*^9, 
  3.92150585132942*^9}, {3.9215059447417326`*^9, 3.921505946800009*^9}, {
  3.9215060300223837`*^9, 3.921506033417337*^9}, {3.9215061292488403`*^9, 
  3.921506131579995*^9}, {3.9215062693792114`*^9, 3.9215062715688257`*^9}, {
  3.921506338160581*^9, 3.921506340328143*^9}, {3.9215064124003506`*^9, 
  3.921506414102124*^9}, {3.921506482221965*^9, 3.921506484143046*^9}, {
  3.921592254588399*^9, 3.921592257569019*^9}, {3.9221574610002112`*^9, 
  3.922157470829632*^9}, {3.9229009512347355`*^9, 3.922900953606864*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901155323657*^9, 3.9231035144723964`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[\[Beta],\[Sigma]]S[sph,p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9214210032301235`*^9, 3.9214210036105633`*^9}, 
   3.92143637209377*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar13", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{"snh", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.921371253449487*^9}, 
   3.9214558411825757`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar13series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar13", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}, {
  3.921452452157357*^9, 3.921452455856382*^9}, {3.92145361404033*^9, 
  3.9214536169768295`*^9}, {3.9214538613402224`*^9, 3.9214538648601475`*^9}, {
  3.921454598247285*^9, 3.9214546012329755`*^9}, {3.9214546839706926`*^9, 
  3.921454695881522*^9}, {3.921455018681817*^9, 3.9214550215037313`*^9}, {
  3.9214558440682726`*^9, 3.9214558466488533`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr13expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem13", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}, {
  3.921506080905203*^9, 3.921506124073718*^9}, {3.9215062072966185`*^9, 
  3.921506249176551*^9}, {3.9215062964177275`*^9, 3.921506332423419*^9}, {
  3.921506369139343*^9, 3.921506408424184*^9}, {3.9215064424822636`*^9, 
  3.9215064781653833`*^9}, {3.9215065293976*^9, 3.921506570155563*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr13rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr13expand", "/.", 
      RowBox[{
       RowBox[{"cbrem13", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem13", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215100179090405`*^9, 3.9215100222870073`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem13", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar13series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215100243016205`*^9, 3.92151002681396*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar13", "-", "Mbr13expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.921441807779152*^9, 3.9214420106360965`*^9}, {
  3.921505318537017*^9, 3.9215053204401407`*^9}, {3.921505565906108*^9, 
  3.9215055688901854`*^9}, {3.9215056542786255`*^9, 3.9215056567425013`*^9}, {
  3.921505727413041*^9, 3.9215057371273727`*^9}, {3.9215058489062443`*^9, 
  3.92150585132942*^9}, {3.9215059447417326`*^9, 3.921505946800009*^9}, {
  3.9215060300223837`*^9, 3.921506033417337*^9}, {3.9215061292488403`*^9, 
  3.921506131579995*^9}, {3.9215062693792114`*^9, 3.9215062715688257`*^9}, {
  3.921506338160581*^9, 3.921506340328143*^9}, {3.9215064124003506`*^9, 
  3.921506414102124*^9}, {3.921506482221965*^9, 3.921506484143046*^9}, {
  3.921506576851335*^9, 3.9215065785293026`*^9}, {3.9215922615870056`*^9, 
  3.9215922647338767`*^9}, {3.9221574822848287`*^9, 3.922157493242399*^9}, {
  3.922900957953253*^9, 3.9229009597296195`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011589734526`*^9, 3.9231035168755074`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[snh,sph] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.9214203847604685`*^9, 3.9214203852525425`*^9}, 3.9214363012815027`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar14", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{"S", "[", 
       RowBox[{"snh", ",", "sph"}], "]"}]}], "]"}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, 
   3.921456262166951*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar14series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar14", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}, {
  3.921452452157357*^9, 3.921452455856382*^9}, {3.92145361404033*^9, 
  3.9214536169768295`*^9}, {3.9214538613402224`*^9, 3.9214538648601475`*^9}, {
  3.921454598247285*^9, 3.9214546012329755`*^9}, {3.9214546839706926`*^9, 
  3.921454695881522*^9}, {3.921455018681817*^9, 3.9214550215037313`*^9}, {
  3.9214558440682726`*^9, 3.9214558466488533`*^9}, {3.921456265374637*^9, 
  3.921456268200629*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr14expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem14", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}, {
  3.921506080905203*^9, 3.921506124073718*^9}, {3.9215062072966185`*^9, 
  3.921506249176551*^9}, {3.9215062964177275`*^9, 3.921506332423419*^9}, {
  3.921506369139343*^9, 3.921506408424184*^9}, {3.9215064424822636`*^9, 
  3.9215064781653833`*^9}, {3.9215065293976*^9, 3.921506570155563*^9}, {
  3.921506608852725*^9, 3.921506642506877*^9}, {3.922157543305926*^9, 
  3.92215757326814*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr14rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr14expand", "/.", 
      RowBox[{
       RowBox[{"cbrem14", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem14", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.921510044307891*^9, 3.9215100488116198`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem14", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar14series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215100573087425`*^9, 3.921510060295907*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar14", "-", "Mbr14expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQfeHdj8Y+87eOz6NCZoNoO/2LLWuB9CJRvlYQfe3f
nsUgOq1GZgmIbnh1Yh2InnRIfD1Ynfnb7SC6QFhlJ4j+8l/mOIie05UFpt32
iF8G0WtmRoLpuO0H7oLoy1G698DmfVN/BaKD+ovAdIPSmt8g+pLxJzBdrezK
sg5IqzV0gek153t4QfQsl8NgOkzKXQxEX53cAqaV7aSVQDTPhwAwbfB8mRaI
9mW6D6Z9rFf+vA6kVQ5K/gLRB2sffn9t8dZRZInoDxCto8fG/AZIs53PANNL
3nX/CbN666g54wiYBgBEYJ2l
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011594183407`*^9, 3.9231035172744827`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[snh,sph]S[\[Sigma],\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921421470398345*^9, 
   3.921421470735221*^9}, 3.9214376660096197`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar15", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Mbrembarrep", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"snh", ",", "sph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, 3.9214567521028676`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar15series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar15", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}, {
  3.921452452157357*^9, 3.921452455856382*^9}, {3.92145361404033*^9, 
  3.9214536169768295`*^9}, {3.9214538613402224`*^9, 3.9214538648601475`*^9}, {
  3.921454598247285*^9, 3.9214546012329755`*^9}, {3.9214546839706926`*^9, 
  3.921454695881522*^9}, {3.921455018681817*^9, 3.9214550215037313`*^9}, {
  3.9214558440682726`*^9, 3.9214558466488533`*^9}, {3.921456265374637*^9, 
  3.921456268200629*^9}, {3.9214567616639504`*^9, 3.9214567651464787`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr15expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem15", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}, {
  3.921506080905203*^9, 3.921506124073718*^9}, {3.9215062072966185`*^9, 
  3.921506249176551*^9}, {3.9215062964177275`*^9, 3.921506332423419*^9}, {
  3.921506369139343*^9, 3.921506408424184*^9}, {3.9215064424822636`*^9, 
  3.9215064781653833`*^9}, {3.9215065293976*^9, 3.921506570155563*^9}, {
  3.921506608852725*^9, 3.921506642506877*^9}, {3.921506749582058*^9, 
  3.921506790692197*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr15rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr15expand", "/.", 
      RowBox[{
       RowBox[{"cbrem15", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem15", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215100812226667`*^9, 3.921510086308566*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem15", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar15series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921510088676818*^9, 3.921510091118333*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar15", "-", "Mbr15expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQfeHdj8Y+87eOz6NCZoNoO/2LLWuB9CJRvlYQfe3f
nsUgOq1GZgmIbnh1Yh2InnRIfD1Ynfnb7SC6QFhlJ4j+8l/mOIie05UFpt32
iF8G0WtmRoLpuO0H7oLoy1G698DmfVN/BaKD+ovAdIPSmt8g+pLxJzBdrezK
sg5IqzV0gek153t4QfQsl8NgOkzKXQxEX53cAqaV7aSVQDTPhwAwbfB8mRaI
9mW6D6bNbh+yBdF3zH6A6erMub+ug8RDv4Hph+0PWd5YvHXMzvRiA9FJP33+
hlm9dXRQbQXTAGYvnjk=
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901164926666*^9, 3.9231035222590227`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[snh,sph]S[\[Sigma],p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921421487534252*^9, 3.9214214881198473`*^9}, 
   3.921437668833725*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar16", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Mbrembarrep", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"snh", ",", "sph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, 3.921457336586918*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar16series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar16", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}, {
  3.921452452157357*^9, 3.921452455856382*^9}, {3.92145361404033*^9, 
  3.9214536169768295`*^9}, {3.9214538613402224`*^9, 3.9214538648601475`*^9}, {
  3.921454598247285*^9, 3.9214546012329755`*^9}, {3.9214546839706926`*^9, 
  3.921454695881522*^9}, {3.921455018681817*^9, 3.9214550215037313`*^9}, {
  3.9214558440682726`*^9, 3.9214558466488533`*^9}, {3.921456265374637*^9, 
  3.921456268200629*^9}, {3.9214567616639504`*^9, 3.9214567651464787`*^9}, {
  3.921457339333706*^9, 3.9214573427719307`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr16expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem16", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}, {
  3.921506080905203*^9, 3.921506124073718*^9}, {3.9215062072966185`*^9, 
  3.921506249176551*^9}, {3.9215062964177275`*^9, 3.921506332423419*^9}, {
  3.921506369139343*^9, 3.921506408424184*^9}, {3.9215064424822636`*^9, 
  3.9215064781653833`*^9}, {3.9215065293976*^9, 3.921506570155563*^9}, {
  3.921506608852725*^9, 3.921506642506877*^9}, {3.921506749582058*^9, 
  3.921506790692197*^9}, {3.921506823921546*^9, 3.92150686230198*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr16rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr16expand", "/.", 
      RowBox[{
       RowBox[{"cbrem16", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem16", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.921510121006993*^9, 3.921510125978182*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem16", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar16series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215101294550714`*^9, 3.92151013191471*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar16", "-", "Mbr16expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQfeHdj8Y+87eOz6NCZoNoO/2LLWuB9CJRvlYQfe3f
nsUgOq1GZgmIbnh1Yh2InnRIfD1Ynfnb7SC6QFhlJ4j+8l/mOIie05UFpt32
iF8G0WtmRoLpuO0H7oLoy1G698DmfVN/BaKD+ovAdIPSmt8g+pLxJzBdrezK
sg5IqzV0gek153t4QfQsl8NgOkzKXQxEX53cAqaV7aSVQDTPhwAwbfB8mRaI
9mW6D6bNbh+yBdF3zH6AaaN7+W4gOk16OZheerP393UgzSBwF0xPyehkf2Px
1lHiUhEHiL6y5d3fMKu3jlU3TP+BaABUF6Z3
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011656153326`*^9, 3.9231035229218054`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[\[Sigma],sph]S[snh,p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.921372024741045*^9}, {
   3.9214215048038673`*^9, 3.921421505113163*^9}, 3.9214376701472883`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar17", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Mbrembarrep", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "sph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720353163414`*^9}, 
   3.921457949905342*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar17series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar17", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YDop
1ezReiCtsiobTAMAaJyYcg==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr17expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem17", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}, {
  3.921506080905203*^9, 3.921506124073718*^9}, {3.9215062072966185`*^9, 
  3.921506249176551*^9}, {3.9215062964177275`*^9, 3.921506332423419*^9}, {
  3.921506369139343*^9, 3.921506408424184*^9}, {3.9215064424822636`*^9, 
  3.9215064781653833`*^9}, {3.9215065293976*^9, 3.921506570155563*^9}, {
  3.921506608852725*^9, 3.921506642506877*^9}, {3.921506749582058*^9, 
  3.921506790692197*^9}, {3.921506823921546*^9, 3.92150686230198*^9}, {
  3.921506897322819*^9, 3.921506939087981*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr17rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr17expand", "/.", 
      RowBox[{
       RowBox[{"cbrem17", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem17", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.921510180995885*^9, 3.921510186254712*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem17", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar17series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215101895466075`*^9, 3.921510192052632*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar17", "-", "Mbr17expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQfeHdj8Y+87eOz6NCZoNoO/2LLWuB9CJRvlYQfe3f
nsUgOq1GZgmIbnh1Yh2InnRIfD1Ynfnb7SC6QFhlJ4j+8l/mOIie05UFpt32
iF8G0WtmRoLpuO0H7oLoy1G698DmfVN/BaKD+ovAdIPSmt8g+pLxJzBdrezK
sg5IqzV0gek153t4QfQsl8NgOkzKXQxEX53cAqaV7aSVQDTPhwAwbfB8mRaI
9mW6D6bNbh+yBdF3zH6AaaN7+W4gOk16OZjuv/jUH0TPsFQLANFfpAr+XAfS
fn/+gOlngVM431gA3VvVwgWid89e9i/M6q3jvuufwDQABEawDA==
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011660009284`*^9, 3.9231035232564325`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[\[Sigma],snh]S[sph,p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.9214215177948036`*^9, 3.9214215183262415`*^9}, 3.9214376715171285`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar18", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Mbrembarrep", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "snh"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, 
   3.921458098790714*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar18series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar18", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YPra
h61lIDpjknI5iAYAdZiYyw==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr18expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem18", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921505235609084*^9, 3.921505314574681*^9}, {
  3.9215055079781423`*^9, 3.921505551912183*^9}, {3.921505598778673*^9, 
  3.921505647115087*^9}, {3.921505682293249*^9, 3.9215057221178102`*^9}, {
  3.921505800983099*^9, 3.921505843352928*^9}, {3.9215059055966926`*^9, 
  3.9215059404635997`*^9}, {3.9215059761178365`*^9, 3.921506019942889*^9}, {
  3.921506080905203*^9, 3.921506124073718*^9}, {3.9215062072966185`*^9, 
  3.921506249176551*^9}, {3.9215062964177275`*^9, 3.921506332423419*^9}, {
  3.921506369139343*^9, 3.921506408424184*^9}, {3.9215064424822636`*^9, 
  3.9215064781653833`*^9}, {3.9215065293976*^9, 3.921506570155563*^9}, {
  3.921506608852725*^9, 3.921506642506877*^9}, {3.921506749582058*^9, 
  3.921506790692197*^9}, {3.921506823921546*^9, 3.92150686230198*^9}, {
  3.921506897322819*^9, 3.921506939087981*^9}, {3.921506970771288*^9, 
  3.9215070116265736`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr18rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr18expand", "/.", 
      RowBox[{
       RowBox[{"cbrem18", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem18", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102099441776`*^9, 3.9215102152446575`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem18", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar18series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921510217509014*^9, 3.921510219970031*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar18", "-", "Mbr18expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQfeHdj8Y+87eOz6NCZoNoO/2LLWuB9CJRvlYQfe3f
nsUgOq1GZgmIbnh1Yh2InnRIfD1Ynfnb7SC6QFhlJ4j+8l/mOIie05UFpt32
iF8G0WtmRoLpuO0H7oLoy1G698DmfVN/BaKD+ovAdIPSmt8g+pLxJzBdrezK
sg5IqzV0gek153t4QfQsl8NgOkzKXQxEX53cAqaV7aSVQDTPhwAwbfB8mRaI
9mW6D6bNbh+yBdF3zH6AaaN7+W4gOk16OZjuv/jUH0TPsFQLANFyP7dFgu0p
Z44C0U8cZ/69DqRfxHP8A9GTtx7lfmPx1vFT+xMeEF3GX/Q/zApoj+MJMA0A
3uW11w==
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901166384264*^9, 3.9231035235968485`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[\[Sigma],sph]S[snh,\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.921372114749091*^9}, {3.9214215452556043`*^9, 
   3.9214215455417447`*^9}, 3.9214376727974157`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar19", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Mbrembarrep", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "sph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"snh", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
   3.921372117906214*^9, 3.921372127491364*^9}, 3.92145818539362*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar19series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar19", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YPra
h61lIDpjknI5iGZf198IVv/mE5gGAEsUoY4=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr19expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem19", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQPa+2uGqt+VvHk8lBLSD6o0/9HBA9y+DvQhD95NWN
5SD69LrHa0G0T5LnJhAtddR5O4juKZU/CKINvLOPgWhpCeNzIPr81b5LIDrw
KPN1EK2mU3cHROd8l3kCop9FN70E07UvP4Nov2WqP0E0WxzvfxC9rKeXeR2Q
ri9V4QDRrybx8oLoLXn+giD6ktdRURCtslNHBkTH/3JRBNFtntJqIDrMIkAL
RFss2GQOoqvUrtmAaL/avw5g/StPuoLozhAtLxC970KSP4hOWRcRDKKf8JRE
gOgTz1PWg+jajKJtIBoAlzubGg==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr19rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr19expand", "/.", 
      RowBox[{
       RowBox[{"cbrem19", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem19", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102362185545`*^9, 3.9215102408115253`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem19", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar19series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.921510244313445*^9, 3.9215102466383734`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar19", "-", "Mbr19expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQfeHdj8Y+87eOz6NCZoNoO/2LLWuB9CJRvlYQfe3f
nsUgOq1GZgmIbnh1Yh2InnRIfD1Ynfnb7SC6QFhlJ4j+8l/mOIie05UFpt32
iF8G0WtmRoLpuO0H7oLoy1G698DmfVN/BaKD+ovAdIPSmt8g+pLxJzBdrezK
sg5IqzV0gek153t4QfQsl8NgOkzKXQxEX53cAqaV7aSVQDTPhwAwbfB8mRaI
9mW6D6bNbh+yBdF3zH6AaaN7+W4gOk16OZjuv/jUH0TPsFQLANFyP7dFgu0p
Z44C0feO8u4C07rRYDrp+fx/14F0yGHp/yC6rESF740FUH+bOD+IfmTpyxBu
9daxwrsFTAMAR8268w==
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901166693797*^9, 3.923103523907296*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[\[Sigma],snh]S[sph,\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.9213721416332445`*^9}, {3.9214215543560095`*^9, 
   3.9214215548261185`*^9}, 3.921437673997918*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar20", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Mbrembarrep", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "snh"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"sph", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
   3.921372117906214*^9, 3.9213721498628564`*^9}, 3.9214582500214353`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar20series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar20", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YPra
h61lIDpjknI5iN7wc1kniJ73VLQLRAMAVjGhvA==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr20expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem20", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQPa+2uGqt+VvHk8lBLSD6o0/9HBA9y+DvQhD95NWN
5SD69LrHa0G0T5LnJhAtddR5O4juKZU/CKINvLOPgWhpCeNzIPr81b5LIDrw
KPN1EK2mU3cHROd8l3kCop9FN70E07UvP4Nov2WqP0E0WxzvfxC9rKeXeR2Q
ri9V4QDRrybx8oLoLXn+giD6ktdRURCtslNHBkTH/3JRBNFtntJqIDrMIkAL
RFss2GQOoqvUrtmAaL/avw5g/StPuoLozhAtLxC970KSP4hOWRcRDKKf8JRE
gOgTz1PWg+jajKJtIPpPstwBEL1Lt/4IiAYAlQujqA==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr20rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr20expand", "/.", 
      RowBox[{
       RowBox[{"cbrem20", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem20", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem20", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar20series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar20", "-", "Mbr20expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQfeHdj8Y+87eOz6NCZoNoO/2LLWuB9CJRvlYQfe3f
nsUgOq1GZgmIbnh1Yh2InnRIfD1Ynfnb7SC6QFhlJ4j+8l/mOIie05UFpt32
iF8G0WtmRoLpuO0H7oLoy1G698DmfVN/BaKD+ovAdIPSmt8g+pLxJzBdrezK
sg5IqzV0gek153t4QfQsl8NgOkzKXQxEX53cAqaV7aSVQDTPhwAwbfB8mRaI
9mW6D6bNbh+yBdF3zH6AaaN7+W4gOk16OZjuv/jUH0TPsFQLANFyP7dFgu0p
Z44C0feO8u4C07rRYNpK6955EM39W/cCiGYKX/X/OpD+8FiS4QaQ/r9podAb
i7eOP/3bhEE0k+ofhnAroD8/GzKCaABdt8QE
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011670218563`*^9, 3.9231035241803584`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[sph,p\[Nu]ph]S[snh,\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.921372170385124*^9}, {3.9214204189912477`*^9, 
   3.9214204193389397`*^9}, 3.921436310074624*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar21", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "\[Beta]"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
   3.921372117906214*^9, 3.921372204083074*^9}, 3.921458791722719*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar21series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar21", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YPra
h61lIDpjknI5iN7wc1kniJ73VLQLRJ92CDgLpptmgWkAvqOqjw==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr21expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem21", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQPa+2uGqt+VvHk8lBLSD6o0/9HBA9y+DvQhD95NWN
5SD69LrHa0G0T5LnJhAtddR5O4juKZU/CKINvLOPgWhpCeNzIPr81b5LIDrw
KPN1EK2mU3cHROd8l3kCop9FN70E07UvP4Nov2WqP0E0WxzvfxC9rKeXeR2Q
ri9V4QDRrybx8oLoLXn+giD6ktdRURCtslNHBkTH/3JRBNFtntJqIDrMIkAL
RFss2GQOoqvUrtmAaL/avw5g/StPuoLozhAtLxC970KSP4hOWRcRDKKf8JRE
gOgTz1PWg+jajKJtIPpPstwBEL1Lt/4IiGZbl3ETRAec03gIogEVzqvr
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr21rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr21expand", "/.", 
      RowBox[{
       RowBox[{"cbrem21", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem21", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.921510305919841*^9, 
  3.9215103112502584`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem21", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar21series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215103137821665`*^9, 3.9215103166377935`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar21", "-", "Mbr21expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQfeHdj8Y+87eOz6NCZoNoO/2LLWuB9CJRvlYQfe3f
nsUgOq1GZgmIbnh1Yh2InnRIfD1Ynfnb7SC6QFhlJ4j+8l/mOIie05UFpt32
iF8G0WtmRoLpuO0H7oLoy1G698DmfVN/BaKD+ovAdIPSmt8g+pLxJzBdrezK
sg5IqzV0gek153t4QfQsl8NgOkzKXQxEX53cAqaV7aSVQDTPhwAwbfB8mRaI
9mW6D6bNbh+yBdF3zH6AaaN7+W4gOk16OZjuv/jUH0TPsFQLANFyP7dFgu0p
Z44C0feO8u4C07rRYNpK6955EM39W/cCiJ5WbvQIREddjAfTS46sYLgBpG/Y
/QDTojO2i7yxeOv4SvasKIiWeruQMdzqrSPL3utgGgAE9sx/
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011675243855`*^9, 3.923103524653883*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[snh,p\[Nu]ph]S[sph,\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.921372170385124*^9}, {3.9213722231886725`*^9, 
   3.9213722256317077`*^9}, {3.921420424497916*^9, 3.92142042579914*^9}, 
   3.921436311416326*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar22", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "\[Beta]"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
   3.921372117906214*^9, 3.921372234990059*^9}, 3.92145891542657*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar22series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar22", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YPra
h61lIDpjknI5iN7wc1kniJ73VLQLRJ92CDgLpptmgWk/qf93wOZJeN8F0QCv
J7Kx
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr22expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem22", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQPa+2uGqt+VvHk8lBLSD6o0/9HBA9y+DvQhD95NWN
5SD69LrHa0G0T5LnJhAtddR5O4juKZU/CKINvLOPgWhpCeNzIPr81b5LIDrw
KPN1EK2mU3cHROd8l3kCop9FN70E07UvP4Nov2WqP0E0WxzvfxC9rKeXeR2Q
ri9V4QDRrybx8oLoLXn+giD6ktdRURCtslNHBkTH/3JRBNFtntJqIDrMIkAL
RFss2GQOoqvUrtmAaL/avw5g/StPuoLozhAtLxC970KSP4hOWRcRDKKf8JRE
gOgTz1PWg+jajKJtIPpPstwBEL1Lt/4IiGZbl3ETRAec03gIonPsFV+B5Rf1
vQfRABxxtKE=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr22rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr22expand", "/.", 
      RowBox[{
       RowBox[{"cbrem22", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem22", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.921510336002843*^9, 
  3.921510341367679*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem22", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar22series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215103446338854`*^9, 3.921510347360211*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar22", "-", "Mbr22expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQfeHdj8Y+87eOz6NCZoNoO/2LLWuB9CJRvlYQfe3f
nsUgOq1GZgmIbnh1Yh2InnRIfD1Ynfnb7SC6QFhlJ4j+8l/mOIie05UFpt32
iF8G0WtmRoLpuO0H7oLoy1G698DmfVN/BaKD+ovAdIPSmt8g+pLxJzBdrezK
sg5IqzV0gek153t4QfQsl8NgOkzKXQxEX53cAqaV7aSVQDTPhwAwbfB8mRaI
9mW6D6bNbh+yBdF3zH6AaaN7+W4gOk16OZjuv/jUH0TPsFQLANFyP7dFgu0p
Z44C0feO8u4C07rRYNpK6955EM39W/cCiJ5WbvQIREddjAfTfu+4P4LoBwfD
wHSAfi3jDSBdEvEJTMvcVRN/Y/HWcUvzPzAtr+fCFG711vG6SDWYBgAWu9M+

  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901167904065*^9, 3.9231035250774007`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FractionBox["Ee", 
    RowBox[{"Ee", "+", "me"}]], TraditionalForm]]],
 "S[sph,p\[Nu]ph]S[snh,\[Beta]]S[\[Sigma],\[Beta]] "
}], "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.921372170385124*^9}, {3.9213722231886725`*^9, 
   3.9213722256317077`*^9}, {3.9213722619985733`*^9, 3.921372276449644*^9}, {
   3.9214215966767*^9, 3.921421597026342*^9}, 3.9214376759821916`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar23", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Ee", "+", "me"}], "Ee"], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Mbrembarrep", ",", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"snh", ",", "\[Beta]"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
   3.921372117906214*^9, 3.921372234990059*^9}, {3.9213722797622805`*^9, 
   3.9213723128434873`*^9}, 3.92145904064872*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar23series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar23", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}, {
  3.921452452157357*^9, 3.921452455856382*^9}, {3.92145361404033*^9, 
  3.9214536169768295`*^9}, {3.9214538613402224`*^9, 3.9214538648601475`*^9}, {
  3.921454598247285*^9, 3.9214546012329755`*^9}, {3.9214546839706926`*^9, 
  3.921454695881522*^9}, {3.921455018681817*^9, 3.9214550215037313`*^9}, {
  3.921459043698272*^9, 3.92145907295533*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr23expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem23", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQPa+2uGqt+VvHk8lBLSD6o0/9HBA9y+DvQhD95NWN
5SD69LrHa0G0T5LnJhAtddR5O4juKZU/CKINvLOPgWhpCeNzIPr81b5LIDrw
KPN1EK2mU3cHROd8l3kCop9FN70E07UvP4Nov2WqP0E0WxzvfxC9rKeXeR2Q
ri9V4QDRrybx8oLoLXn+giD6ktdRURCtslNHBkTH/3JRBNFtntJqIDrMIkAL
RFss2GQOoqvUrtmAaL/avw5g/StPuoLozhAtLxC970KSP4hOWRcRDKKf8JRE
gOgTz1PWg+jajKJtIPpPstwBEL1Lt/4IiGZbl3ETRAec03gIonPsFV+B5Rf1
vQfRTKbPf4JorgXP/oFoAK+yvW0=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr23rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr23expand", "/.", 
      RowBox[{
       RowBox[{"cbrem23", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem23", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215103659945555`*^9, 
  3.921510371184003*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem23", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar23series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215103740897903`*^9, 3.9215103770821495`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar23", "-", "Mbr23expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBmIQfeHdj8Y+87eOz6NCZoNoO/2LLWuB9CJRvlYQfe3f
nsUgOq1GZgmIbnh1Yh2InnRIfD1Ynfnb7SC6QFhlJ4j+8l/mOIie05UFpt32
iF8G0WtmRoLpuO0H7oLoy1G698DmfVN/BaKD+ovAdIPSmt8g+pLxJzBdrezK
sg5IqzV0gek153t4QfQsl8NgOkzKXQxEX53cAqaV7aSVQDTPhwAwbfB8mRaI
9mW6D6bNbh+yBdF3zH6AaaN7+W4gOk16OZjuv/jUH0TPsFQLANFyP7dFgu0p
Z44C0feO8u4C07rRYNpK6955EM39W/cCiJ5WbvQIREddjAfTfu+4P4LoBwfD
wPRbq4b/ILpp6i4wfeBZLdMNIN064QWYTk1aI/nGAmifvrE0iK4r+MwUbvXW
8ZGMDjOIBgBbqd41
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901174675169*^9, 3.9231035315211296`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FractionBox["Ee", 
    RowBox[{"Ee", "+", "me"}]], TraditionalForm]]],
 "S[snh,p\[Nu]ph]S[sph,\[Beta]]S[\[Sigma],\[Beta]] "
}], "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.921372170385124*^9}, {3.9213722231886725`*^9, 
   3.9213722256317077`*^9}, {3.9213722619985733`*^9, 3.921372276449644*^9}, {
   3.921372339692219*^9, 3.921372342283496*^9}, {3.92142160862428*^9, 
   3.9214216096932755`*^9}, 3.921437677314946*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar24", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Ee", "+", "me"}], "Ee"], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Mbrembarrep", ",", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "\[Beta]"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
  3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
  3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
  3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
  3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
  3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
  3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
  3.921372117906214*^9, 3.921372234990059*^9}, {3.9213722797622805`*^9, 
  3.9213723128434873`*^9}, {3.9213723457230372`*^9, 3.921372351775478*^9}, {
  3.9214591934880686`*^9, 3.9214591942296643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar24series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar24", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214514744565725`*^9, 
  3.921451478291998*^9}, {3.9214517304183474`*^9, 3.9214517332028913`*^9}, {
  3.921452452157357*^9, 3.921452455856382*^9}, {3.92145361404033*^9, 
  3.9214536169768295`*^9}, {3.9214538613402224`*^9, 3.9214538648601475`*^9}, {
  3.921454598247285*^9, 3.9214546012329755`*^9}, {3.9214546839706926`*^9, 
  3.921454695881522*^9}, {3.921455018681817*^9, 3.9214550215037313`*^9}, {
  3.921459043698272*^9, 3.92145907295533*^9}, {3.921459198112893*^9, 
  3.921459201329514*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr24expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem24", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQPa+2uGqt+VvHk8lBLSD6o0/9HBA9y+DvQhD95NWN
5SD69LrHa0G0T5LnJhAtddR5O4juKZU/CKINvLOPgWhpCeNzIPr81b5LIDrw
KPN1EK2mU3cHROd8l3kCop9FN70E07UvP4Nov2WqP0E0WxzvfxC9rKeXeR2Q
ri9V4QDRrybx8oLoLXn+giD6ktdRURCtslNHBkTH/3JRBNFtntJqIDrMIkAL
RFss2GQOoqvUrtmAaL/avw5g/StPuoLozhAtLxC970KSP4hOWRcRDKKf8JRE
gOgTz1PWg+jajKJtIPpPstwBEL1Lt/4IiGZbl3ETRAec03gIonPsFV+B5Rf1
vQfRTKbPf4JorgXP/oFoG+vDbOuBNEPAMW4QDQC9jsP3
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr24rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr24expand", "/.", 
      RowBox[{
       RowBox[{"cbrem24", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem24", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.921510397714328*^9, 
  3.9215104032140627`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem24", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar24series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215104059337454`*^9, 3.9215104089357758`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar24", "-", "Mbr24expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAWIQfeHdj8Y+87eOz6NCZoNoO/2LLWuB9CJRvlYQfe3f
nsUgOq1GZgmIbnh1Yh2InnRIfD1Ynfnb7SC6QFhlJ4j+8l/mOIie05UFpt32
iF8G0WtmRoLpuO0H7oLoy1G698DmfVN/BaKD+ovAdIPSmt8g+pLxJzBdrezK
sg5IqzV0gek153t4QfQsl8NgOkzKXQxEX53cAqaV7aSVQDTPhwAwbfB8mRaI
9mW6D6bNbh+yBdF3zH6AaaN7+W4gOk16OZjuv/jUH0TPsFQLANFyP7dFgu0p
Z44C0feO8u4C07rRYNpK6955EM39W/cCiJ5WbvQIREddjAfTfu+4P4LoBwfD
wPRbq4b/ILpp6i4wffKcGu96UHi6R4Dpa3crmG8A6UChh2A66MwrmTcWwHDJ
kZID0WuuL2QOt3rruNblGZgGAH7Q5pE=
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011811075115`*^9, 3.9231035375813937`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[snh,p\[Nu]ph]S[\[Sigma],p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.921372170385124*^9}, {3.9213722231886725`*^9, 
   3.9213722256317077`*^9}, {3.9213722619985733`*^9, 3.921372276449644*^9}, {
   3.921372339692219*^9, 3.921372377551231*^9}, {3.9214207434166603`*^9, 
   3.921420743744953*^9}, 3.921436348575178*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar25", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{"sph", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
   3.921372117906214*^9, 3.921372234990059*^9}, {3.9213722797622805`*^9, 
   3.9213723128434873`*^9}, {3.9213723457230372`*^9, 3.921372351775478*^9}, {
   3.9213723827323627`*^9, 3.9213724069752707`*^9}, 3.921459605075797*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar25series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar25", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YPra
h61lIDpjknI5iN7wc1kniJ73VLQLRJ92CDgLpptmgWk/qf93wOZJeN8F0XmM
fMbTgbTckiwwDQAJrLi5
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr25expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem25", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQPa+2uGqt+VvHk8lBLSD6o0/9HBA9y+DvQhD95NWN
5SD69LrHa0G0T5LnJhAtddR5O4juKZU/CKINvLOPgWhpCeNzIPr81b5LIDrw
KPN1EK2mU3cHROd8l3kCop9FN70E07UvP4Nov2WqP0E0WxzvfxC9rKeXeR2Q
ri9V4QDRrybx8oLoLXn+giD6ktdRURCtslNHBkTH/3JRBNFtntJqIDrMIkAL
RFss2GQOoqvUrtmAaL/avw5g/StPuoLozhAtLxC970KSP4hOWRcRDKKf8JRE
gOgTz1PWg+jajKJtIPpPstwBEL1Lt/4IiGZbl3ETRAec03gIonPsFV+B5Rf1
vQfRTKbPf4JorgXP/oFoG+vDbOuBNEPAMW4Q/ewfnwCIlmjpEwHRAEHby2A=

  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr25rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr25expand", "/.", 
      RowBox[{
       RowBox[{"cbrem25", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem25", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215104273082886`*^9, 
  3.921510433521029*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem25", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar25series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215104365576935`*^9, 3.9215104401336036`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar25", "-", "Mbr25expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0DtIQgEUBuCLuZktZULaS8VIEMNAS1CQSqdKJCxvUBTk0GK4ONRwC1sk
Eoqih5P2WEy3JHEoIyqC1MQIqlsIIUhXKioMI7vnDIdv+fl/OK2TTusUhyCI
RvbAVLE0v6xljHlyaBs0qNKeA9aAoGYRvP2LB0HHnHgHpAoXYXAlIYxgTstE
wZla2RH4WRGfg37vNGqKCzNgaNOOjkWPH8EMqaSx77utAFp9LpSShMrgTecH
Oivt44ZZ5ZQXDSWX+OBW7ylqazDXg9lVDyo1iCRg9ZsF7cjvKcB+zhOquU/o
wQdNCVXTThPoEO2jvvTLILjRLbeATT+HdtxxV5EgfcaPocpRVKegkyCvrEyB
6251DiTT4+hAkfcOPp/YUEZHVcCFtRh6eS3nR+Cf5hE0q/qqA2XFdgFIBN3c
O1az/wold/XNr12M8bfc0wJyEhPcYR276wqg//Ko7LU=
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011817103844`*^9, 3.9231035381428585`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[sph,p\[Nu]ph]S[\[Sigma],p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.921372170385124*^9}, {3.9213722231886725`*^9, 
   3.9213722256317077`*^9}, {3.9213722619985733`*^9, 3.921372276449644*^9}, {
   3.921372339692219*^9, 3.921372377551231*^9}, {3.92137257182931*^9, 
   3.9213725720871124`*^9}, {3.9214210709782295`*^9, 3.9214210714391327`*^9}, 
   3.9214363816659*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar26", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{"snh", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
   3.921372117906214*^9, 3.921372234990059*^9}, {3.9213722797622805`*^9, 
   3.9213723128434873`*^9}, {3.9213723457230372`*^9, 3.921372351775478*^9}, {
   3.9213723827323627`*^9, 3.9213724069752707`*^9}, {3.921372576630638*^9, 
   3.9213725823270035`*^9}, 3.921459779836934*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar26series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar26", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YPra
h61lIDpjknI5iN7wc1kniJ73VLQLRJ92CDgLpptmgWk/qf93wOZJeN8F0XmM
fMbTgbTckiwwvWXJfQ8QHbfS2BNEAwDgZcC0
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr26expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem26", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQPa+2uGqt+VvHk8lBLSD6o0/9HBA9y+DvQhD95NWN
5SD69LrHa0G0T5LnJhAtddR5O4juKZU/CKINvLOPgWhpCeNzIPr81b5LIDrw
KPN1EK2mU3cHROd8l3kCop9FN70E07UvP4Nov2WqP0E0WxzvfxC9rKeXeR2Q
ri9V4QDRrybx8oLoLXn+giD6ktdRURCtslNHBkTH/3JRBNFtntJqIDrMIkAL
RFss2GQOoqvUrtmAaL/avw5g/StPuoLozhAtLxC970KSP4hOWRcRDKKf8JRE
gOgTz1PWg+jajKJtIPpPstwBEL1Lt/4IiGZbl3ETRAec03gIonPsFV+B5Rf1
vQfRTKbPf4JorgXP/oFoG+vDbOuBNEPAMW4Q/ewfnwCInsbEJguiAT86yt0=

  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr26rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr26expand", "/.", 
      RowBox[{
       RowBox[{"cbrem26", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem26", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.921510474389286*^9, 
  3.9215104799462566`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem26", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar26series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215104844489264`*^9, 3.921510487525752*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar26", "-", "Mbr26expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0DtIggEUBWCznMwgyoQ0wQdGghgGWkKCUEpDKVKWf1AU5NBitDjUYGGL
RIJRVLqUURCmW5I4mBE9Bh+JEVQWQkjSLxUVhpF573D5lsM5cHmTFsMUlUKh
cCsHJgrFhRUFqc4Rg25QJU3aDyvuMOuWwJu/sBc0z3N2QVv+wg+6oqwA5hRk
EJxpEB6Dn2XOOehxTKOaMCsF+jZN6Fgw8gCmCEkG+75b86DBOYva+L4SeN3x
gc4Jemv8FUU2B+qLLzPArZ5T1NisbQLTq3ZUoGLzwdo3Pdqe2xOD/dRHVH4X
7Qbv5UVUlrFoQDN7H3Umn3XgRpdID3J/jky4Y60mwMwZI4RKRlGlOBMH6SVJ
Aly3yrIgkRxHBwr0d/DpxIiSSlsZXFwLoZcxESMA/9SOoGnpVyMoLLQxwSrP
RAsY23ah2aE+2m3Fss6Lhl8ivNdOUs24OuCDank9bVhJqn/dWvQfKPj0zw==

  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901182205304*^9, 3.923103538585595*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[sph,p\[Nu]ph]S[snh,p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.921372170385124*^9}, {3.9213722231886725`*^9, 
   3.9213722256317077`*^9}, {3.9213722619985733`*^9, 3.921372276449644*^9}, {
   3.921372339692219*^9, 3.921372377551231*^9}, {3.92137257182931*^9, 
   3.921372601918187*^9}, {3.9214204812927094`*^9, 3.921420481614499*^9}, 
   3.9214363272912345`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar27", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
   3.921372117906214*^9, 3.921372234990059*^9}, {3.9213722797622805`*^9, 
   3.9213723128434873`*^9}, {3.9213723457230372`*^9, 3.921372351775478*^9}, {
   3.9213723827323627`*^9, 3.9213724069752707`*^9}, {3.921372576630638*^9, 
   3.9213726118191233`*^9}, 3.9214598547725697`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar27series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar27", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YPra
h61lIDpjknI5iN7wc1kniJ73VLQLRJ92CDgLpptmgWk/qf93wOZJeN8F0XmM
fMbTgbTckiwwvWXJfQ8QHbfS2BNE71ruFQyio4IWgWkAMD3ITA==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr27expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem27", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQPa+2uGqt+VvHk8lBLSD6o0/9HBA9y+DvQhD95NWN
5SD69LrHa0G0T5LnJhAtddR5O4juKZU/CKINvLOPgWhpCeNzIPr81b5LIDrw
KPN1EK2mU3cHROd8l3kCop9FN70E07UvP4Nov2WqP0E0WxzvfxC9rKeXeR2Q
ri9V4QDRrybx8oLoLXn+giD6ktdRURCtslNHBkTH/3JRBNFtntJqIDrMIkAL
RFss2GQOoqvUrtmAaL/avw5g/StPuoLozhAtLxC970KSP4hOWRcRDKKf8JRE
gOgTz1PWg+jajKJtIPpPstwBEL1Lt/4IiGZbl3ETRAec03gIonPsFV+B5Rf1
vQfRTKbPf4JorgXP/oFoG+vDbOuBNEPAMW4Q/ewfnwCI3pF8SgVEAwBHrMwr

  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr27rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr27expand", "/.", 
      RowBox[{
       RowBox[{"cbrem27", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem27", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215105075513964`*^9, 
  3.921510512981876*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem27", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar27series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.921510516996543*^9, 3.9215105197773867`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar27", "-", "Mbr27expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0UsowwEcB/AZdpm5eKw8s81ktaapjRWlsNPQ0tiURXFQIpepOfyJi2SZ
aB5l5nWZ7WbRDh4JlzEiwp+UVssWC5HC//s7/Ppcfq9+v6LOPmMXn8fjFXIB
z+Jfw5PaWE3E0rwAq1Xh0U1OT1b6GLz6Da7A7qG8VchEj33QuS/2U542FoD9
GbJt+P6XdwQXx3vI+qD4AnrnzGR7YPceXliULPX7LIlCo2OAZCTeH3heniDt
0roUH6ecGSe9pxMiOF97QJpy9NnwcnqUlFbnSmDaaxNZFllXQAP/gdTc7lfB
O80XqWb76mF37gbpCD83QlelvAkWfG+ZaY4t2QLZQ9EOqWwjdQr2FAp/lGdw
1qZ+gpawlWyIC9/g456JjOmYPzgys0OehOQiP+6pbyUvVR+ZUBYvzYJJix35
MLTsJKeWeouh27VGDnqsgmvUqY9Il+FD+lLB7eO+kcFEaoWgRcf9x+4k/wG8
p/xY
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011825858855`*^9, 3.9231035388952456`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[sph,p\[Nu]ph]S[snh,p\[Nu]ph]S[\[Sigma],\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.921372170385124*^9}, {3.9213722231886725`*^9, 
   3.9213722256317077`*^9}, {3.9213722619985733`*^9, 3.921372276449644*^9}, {
   3.921372339692219*^9, 3.921372377551231*^9}, {3.92137257182931*^9, 
   3.921372601918187*^9}, {3.9213726545995817`*^9, 3.921372656354683*^9}, {
   3.9214216355825*^9, 3.921421636444705*^9}, 3.9214376791159596`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar28", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Mbrembarrep", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
   3.921372117906214*^9, 3.921372234990059*^9}, {3.9213722797622805`*^9, 
   3.9213723128434873`*^9}, {3.9213723457230372`*^9, 3.921372351775478*^9}, {
   3.9213723827323627`*^9, 3.9213724069752707`*^9}, {3.921372576630638*^9, 
   3.9213726118191233`*^9}, {3.9213726598756347`*^9, 3.921372668461859*^9}, 
   3.9214599960996933`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar28series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar28", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YPra
h61lIDpjknI5iN7wc1kniJ73VLQLRJ92CDgLpptmgWk/qf93wOZJeN8F0XmM
fMbTgbTckiwwvWXJfQ8QHbfS2BNE71ruFQyio4IWgWkBK8YUEG24Mg5MAwDl
SM6Q
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr28expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem28", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQPa+2uGqt+VvHk8lBLSD6o0/9HBA9y+DvQhD95NWN
5SD69LrHa0G0T5LnJhAtddR5O4juKZU/CKINvLOPgWhpCeNzIPr81b5LIDrw
KPN1EK2mU3cHROd8l3kCop9FN70E07UvP4Nov2WqP0E0WxzvfxC9rKeXeR2Q
ri9V4QDRrybx8oLoLXn+giD6ktdRURCtslNHBkTH/3JRBNFtntJqIDrMIkAL
RFss2GQOoqvUrtmAaL/avw5g/StPuoLozhAtLxC970KSP4hOWRcRDKKf8JRE
gOgTz1PWg+jajKJtIPpPstwBEL1Lt/4IiGZbl3ETRAec03gIonPsFV+B5Rf1
vQfRTKbPf4JorgXP/oFoG+vDbOuBNEPAMW4Q/ewfnwCIDrp2RgdEAwBH1cxC

  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr28rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr28expand", "/.", 
      RowBox[{
       RowBox[{"cbrem28", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem28", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215105364839554`*^9, 
  3.921510542836097*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem28", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar28series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215105475169506`*^9, 3.9215105504376736`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar28", "-", "Mbr28expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FsogwEUB/AxRc28MMrmOibqa4syVtTK5UEuSfimCPGgRF6mSCMeSITc
lfvlYbY3y9oDk/CyC5HCSGm1fAshWpnvfx5Ov/51Ov86KS1d1W2hAoEgmR/o
8v8MTqg5rVdXswwLle7hfd4NSdQIvPmzbcL2ftkWNPjOTXDaHmemPTVngd3R
aYfwMyg7gytjHWSJLe4KGhdZstFy9ACvdIyH7n1n+GD1ZA9pSDUG4GXOB9kn
Lw4z8SoMY6TROS6GS0UnZG18aSy8nhkm5YXSVBj5VkWqvDtZsDz0kcy9sxfA
+9wfMtvTVQLbpbvkpPulEi7kK6pg4u8BSz16oQ56TsVWkmkgNVkeJxQFGBec
02c/Q527iazwi97h03EtyWkMQTg0ayUvHAqxGf8srSevlV8xMM2fKYEhK80J
0LE+TU6tdqbDtYVt8k3FMpQH5sne3bLwW95WW1IEDJvypb/mcVq95UEB70bl
4XUaTrsnZMl/vpQDjQ==
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011833858843`*^9, 3.923103539588732*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[sph,\[Beta]]S[snh,\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.921372170385124*^9}, {3.9213722231886725`*^9, 
   3.9213722256317077`*^9}, {3.9213722619985733`*^9, 3.921372276449644*^9}, {
   3.921372339692219*^9, 3.921372377551231*^9}, {3.92137257182931*^9, 
   3.921372601918187*^9}, {3.9213726545995817`*^9, 3.9213726912887154`*^9}, {
   3.9214205201681423`*^9, 3.921420520524054*^9}, 3.9214363285601687`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar29", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "\[Beta]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "\[Beta]"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
   3.921372117906214*^9, 3.921372234990059*^9}, {3.9213722797622805`*^9, 
   3.9213723128434873`*^9}, {3.9213723457230372`*^9, 3.921372351775478*^9}, {
   3.9213723827323627`*^9, 3.9213724069752707`*^9}, {3.921372576630638*^9, 
   3.9213726118191233`*^9}, {3.9213726598756347`*^9, 3.9213727077400427`*^9}, 
   3.9214600982315807`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar29series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar29", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YPra
h61lIDpjknI5iN7wc1kniJ73VLQLRJ92CDgLpptmgWk/qf93wOZJeN8F0XmM
fMbTgbTckiwwvWXJfQ8QHbfS2BNE71ruFQyio4IWgWmXs91FILom9z+YBgD+
J9Ct
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr29expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem29", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQPa+2uGqt+VvHk8lBLSD6o0/9HBA9y+DvQhD95NWN
5SD69LrHa0G0T5LnJhAtddR5O4juKZU/CKINvLOPgWhpCeNzIPr81b5LIDrw
KPN1EK2mU3cHROd8l3kCop9FN70E07UvP4Nov2WqP0E0WxzvfxC9rKeXeR2Q
ri9V4QDRrybx8oLoLXn+giD6ktdRURCtslNHBkTH/3JRBNFtntJqIDrMIkAL
RFss2GQOoqvUrtmAaL/avw5g/StPuoLozhAtLxC970KSP4hOWRcRDKKf8JRE
gOgTz1PWg+jajKJtIPpPstwBEL1Lt/4IiGZbl3ETRAec03gIonPsFV+B5Rf1
vQfRTKbPf4JorgXP/oFoG+vDbOuBNEPAMW4Q/ewfnwCIrlATMwPRAEAjyww=

  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr29rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr29expand", "/.", 
      RowBox[{
       RowBox[{"cbrem29", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem29", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215105679611635`*^9, 
  3.9215105735171576`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem29", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar29series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.92151057607292*^9, 3.9215105790394545`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar29", "-", "Mbr29expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FsowwEUBvC5FGJe3MqQucyl1tbUsKIm5glraWyKKB6UyIsH0ggPkmVy
Gcp9pJk3iySXhJddG3IZraTkv0aIVmbfeTj9+up0vjrclk5FayiLxeIGB9q8
PwPjhYz0RV07D0sF9qHtoCsJscPw6u9gFbb1paxBzeuFCepOknZor5Axw664
rD34GUg5hwuj7aTsIMkJjXoV2Wg+eoBONd9N975zXqFC201qMox+6Cj4IHsz
K8JNQXmaUdJoHWPDufJTUplcmQhdk0NkZiknA8b45KTwxZAPq0IfSfHdSQm8
F/+QInenDLZxNkit/bkGzhbz5DDtd1dFPT1haug+Y++T/AZSku+2wmg/3wan
e0QeqLY3kdXe6Hf4dKwkGYkmAAen9slLC4+9g39W1pMuwVc8zPLmJcCQheZU
aFnWkROLHdlwaXad9AlVfMr9MyR3Uy+GhjIPKT80R94EvU6PjYKOLVbuWxEj
NVkcpGvuNqJOwkhH5HGR8B9r6Axf
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011837220163`*^9, 3.923103540146349*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   FractionBox["Ee", 
    RowBox[{"Ee", "+", "me"}]], TraditionalForm]]],
 "S[sph,\[Beta]]S[snh,\[Beta]]S[\[Sigma],\[Beta]] "
}], "Subsection",
 CellChangeTimes->{{3.921370456176978*^9, 3.921370467675058*^9}, {
   3.9213706319343123`*^9, 3.921370665186572*^9}, {3.9213706967852583`*^9, 
   3.921370699454648*^9}, {3.921370736824413*^9, 3.9213707651028657`*^9}, {
   3.9213708055781126`*^9, 3.921370822667779*^9}, {3.921370855964405*^9, 
   3.921370860841976*^9}, {3.921370936863522*^9, 3.921370943301078*^9}, {
   3.9213709946720467`*^9, 3.921371006008914*^9}, {3.921371038720142*^9, 
   3.9213710404468985`*^9}, {3.921371075383009*^9, 3.9213710761539693`*^9}, {
   3.9213711250854588`*^9, 3.921371138766741*^9}, {3.9213712248994813`*^9, 
   3.9213712304938297`*^9}, {3.9213712693989615`*^9, 3.92137127526052*^9}, {
   3.921371496910304*^9, 3.9213714988650446`*^9}, {3.921371981247992*^9, 
   3.921371982263048*^9}, {3.921372017941786*^9, 3.9213720563026896`*^9}, {
   3.921372107761137*^9, 3.921372170385124*^9}, {3.9213722231886725`*^9, 
   3.9213722256317077`*^9}, {3.9213722619985733`*^9, 3.921372276449644*^9}, {
   3.921372339692219*^9, 3.921372377551231*^9}, {3.92137257182931*^9, 
   3.921372601918187*^9}, {3.9213726545995817`*^9, 3.921372732589141*^9}, {
   3.9214216800121098`*^9, 3.9214216803419304`*^9}, 3.921437680875397*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar30", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Ee", "+", "me"}], "Ee"], 
     RowBox[{"Coefficient", "[", 
      RowBox[{"Mbrembarrep", ",", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "\[Beta]"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"snh", ",", "\[Beta]"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.921370546652139*^9, 3.9213706739745255`*^9}, {
   3.9213707059585676`*^9, 3.92137078372044*^9}, {3.921370836645686*^9, 
   3.9213708970247183`*^9}, {3.921370946290835*^9, 3.9213709651243577`*^9}, {
   3.921371001481146*^9, 3.9213710866846156`*^9}, {3.921371143065669*^9, 
   3.9213711825890207`*^9}, {3.921371234066674*^9, 3.9213712956969757`*^9}, {
   3.9213715024765987`*^9, 3.921371510649109*^9}, {3.9213719841402864`*^9, 
   3.921371990569249*^9}, {3.921372027803276*^9, 3.9213720643941*^9}, {
   3.921372117906214*^9, 3.921372234990059*^9}, {3.9213722797622805`*^9, 
   3.9213723128434873`*^9}, {3.9213723457230372`*^9, 3.921372351775478*^9}, {
   3.9213723827323627`*^9, 3.9213724069752707`*^9}, {3.921372576630638*^9, 
   3.9213726118191233`*^9}, {3.9213726598756347`*^9, 3.9213727601624513`*^9}, 
   3.9214602146282806`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar30series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar30", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9214416859319506`*^9, 3.9214417006385813`*^9}, {
  3.9214420308437157`*^9, 3.9214420333681555`*^9}, {3.9214423731970634`*^9, 
  3.9214423760037065`*^9}, {3.921442693280224*^9, 3.921442764646144*^9}, {
  3.921442810072276*^9, 3.921442819879792*^9}, {3.9214520249703016`*^9, 
  3.921452028290702*^9}, {3.921460218144227*^9, 3.9214602221566763`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr30expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem30", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdy08oQwEAx/HXVkuYOBDbotW8NFMrsZXlv8Nmbc9IK0VtUyuLwqLV80pS
anZwlDQOk8Peaok4iNiy1GjlX7nI6629knDQZGO/HX59Dr++SseMbVJEEISs
MLhNz/nCureehNO2Aj/MzBbc1OZ2ICc87sFr9jUMzQ5jFMpifUfQ7204h9rB
qTiU17Ym4c1dIAWHYuIHSGqWnqHnW8FBfmw5U5TOfEFLqDELJePSPxjyr4vZ
goxXVQKFDakUHkxbq2DKFKuGqmONAk789CvhqlFOwlE9pYb6YFQHfeS9AVro
XHex308MwLURtQme3jqs0MXahyFXPm+HV2lXBNLu2UP466w/gyctzCWUsO4n
SCWbXqCnSykU/93AOxS1pbOwNMjnoaHjQhIpSFDxMsjnKyrhIlnTDmW6uk7Y
vPDZC/8BI9LRsw==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr30rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr30expand", "/.", 
      RowBox[{
       RowBox[{"cbrem30", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem30", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215105955450945`*^9, 
  3.921510601437229*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem30", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar30series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215106040269775`*^9, 3.9215106068686357`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar30", "-", "Mbr30expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FsogwEUB/AZym3zwKxs1IZhtbbIsKJc94S1hH2KEA9K5MUDacSLRAhz
KffLw9gbWR6YhAezWZPCaCUlWwi5FL7/eTj9+tfpnNOR1LfqG7kcDkfKFnT4
P3uGMn15D0z5DMxVOvs2WBcF/H548bu7BJu6xMvQ+Hi8CUdtQgv1Zfq2YVtU
4g58+xMfwdmBZrJ4V+iC5ikDWbO9dwNdjMJD8z6SH6F+uJ00Ss0/8Dz9lexM
KAraZJUZB0jz2SAPThcekBWx2hjoHusjE3JFUhjxrCNVD6tyWMK9JdVXthx4
rf4k0zytxbBJtEYOO+/LoClbpoPxX1sG2tMRyEDPIc9KKqpJjdxzBsN/FA44
0ZHmhYyzliz1h7/Au/0K0qcx/sHecSt5YpfxLPintop0K9+jYaI/VQADZuvi
oH1hlByZa0mC86YV8lllUFDuniQl61NquJrvJSMDTgtgzFp0IdkwGXqJvhJ+
GDSlBMufsth7Mr7JKpEppFLD5mwX+Q/AdQ+Z
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011849950776`*^9, 3.923103541542561*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[sph,p\[Nu]ph]S[\[Sigma],p\[Nu]ph]S[snh,\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.9213727954383297`*^9, 3.921372796072319*^9}, {
   3.9213745437193627`*^9, 3.9213745638055553`*^9}, {3.9213746049556127`*^9, 
   3.9213746127658796`*^9}, {3.921421697234897*^9, 3.921421697605234*^9}, 
   3.921437682291004*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar31", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Mbrembarrep", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"snh", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921374409341503*^9, 3.9213744378267226`*^9}, {
   3.9213744987924643`*^9, 3.921374525267391*^9}, 3.9214603294028654`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar31series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar31", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBmIQ3XVpb1Gf+VtHp/wpJSB6x/9bc0H0u+Pa80B0hN+y
EyA6Vo7hJIie8X3FBxBttnbKTxAtFuD0H6xfvYahH0jbzfGzmgykeSJOgmmp
ZN8oEC1WtwxMC3G2bgHR1em/wXSS10HXKUDawEneDURLPV6VAqJD2qRTQfSh
l8cPgOjOEvWDIPoVf/1pEJ1n+ucMiC66GPoVRE+U2wCmvfSbYqYC6YzDV8A0
+1/tiSC6L7sNTIvam54H0V/WLwHTO9ZmiU8D0is23wDTb+7qpYLojuC5YPra
h61lIDpjknI5iN7wc1kniJ73VLQLRJ92CDgLpptmgWk/qf93wOZJeN8F0XmM
fMbTgbTckiwwvWXJfQ8QHbfS2BNE71ruFQyio4IWgWmXs91FILom9z+YTtvd
1guitfq/g2kAUy/ZFw==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr31expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem31", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdy1tEQwEAxvHTxqRa6qHUNmWsI2sxumw03ZNdbGslIxbbYjRFNWWcRhKx
9tBjJquHpdgZk1IPKbVpYmV0o5d0bDaS2kOWttq3h8/v4fMXmmcNUyyCIPiF
wW1q3hmQvfdFLYZV+KlxeeGWNLcDmfTTHryh3wJQY1aGIC88cAzdjsYLKFVP
RyC/ri0Gb+89cTgSZj9CUrL8Au3fAgYmJlZSRalUBmr9TVnIMXH/oN+9waYL
uhyiUpje5HLh4YyuGsZV4RooOpEI4OTPoBCuKfkkHJfrxVDuC8mgk3xQQC2V
6y32+9EhuD4mVsGzO7MOWmnjKGQqFozwOmkNQso2dwR/LQ3n8LTVdQU5tO0Z
6mPNr9DeI0wX/13PB2R1JLOwzJfIQ0XXJSdYkNBHymEiX1kFl8jaTsiT1XfD
lsWvfshqPxiG3pKMGv4DeTjY3g==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr31rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr31expand", "/.", 
      RowBox[{
       RowBox[{"cbrem31", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem31", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215105955450945`*^9, 
  3.921510631615691*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem31", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar31series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215106040269775`*^9, 3.921510637381694*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar31", "-", "Mbr31expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FsogwEUB/C5PIwZDy4rt2JM5IuoYWWFuTy4tYRNEbklIi8S6aN5WSKE
uZTL3B6GN7ckJiGxjUhhpKRkC6FJ4fufh9Ov0/90Tp2QikZllTOPxxNzBc12
R2dvgi3lSV0wDuUxFs0S54yvZze8/N3Sw+r2wFnIPh8uwwGjaIXmEmxrsMk7
bAN+/AUewAltHZmxJTqHhlEVWbq2cwvP1YyV9n1FPENlXzPJhhp+4Fn8O9km
Tndd5pSwWtJg6hHCMcUeWeif6QcvBjWkWB4QCj1e88nYp/komON8R0qvjcnw
Ruog46yNGbA6YIHsszzmQV2SJB8Gf6+q6E6Lixpa94WbJFNCyqKsJij4Ycxw
uCXuAaotZWSuXfAG73cLSZuM/YNdQ5vk0alEuIJ/ZhaTFzGfPjDMHukLnSbK
g+Dp9ADZP9kQDqd0c+RrrIqhvmOEDFkclcL51AfSy+kkDfot+ChgcX1lNlzn
60gNu+1+xblTwxdA5cF49EuiLSWrVs9Ax7HCrUjG5e2t5D98HBn8
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011854441357`*^9, 3.9231035420228057`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[snh,p\[Nu]ph]S[\[Sigma],p\[Nu]ph]S[sph,\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.9213727954383297`*^9, 3.921372796072319*^9}, {
   3.9213745437193627`*^9, 3.9213745638055553`*^9}, {3.9213746049556127`*^9, 
   3.9213746127658796`*^9}, {3.9213746635512447`*^9, 
   3.9213746734602394`*^9}, {3.921421727129115*^9, 3.921421727405043*^9}, 
   3.921437683587326*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar32", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Mbrembarrep", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"sph", ",", "\[Beta]"}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921374409341503*^9, 3.9213744378267226`*^9}, {
   3.9213744987924643`*^9, 3.921374525267391*^9}, {3.9213746763716507`*^9, 
   3.921374681654821*^9}, 3.9214604954707813`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar32series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar32", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzE0owwEcxvE/F4kotdFoksPKCrVQDl4WYtpaG7UWDmNostVaHCxqZdlk
wrwkW1prRi0rU4uUcWCNRJJkOWgHQjuQFpr/8zs8fU7Pt0xjUGgzGYYpYQft
N0dGR917s9jgNMFw+sEFP86EbqiS+c5hL5+JwrVvfxLWBpwpyJWL0/QXmJl5
1oYNWf0Sa64qSvL6pWrInfSRBdnTITgx9ENqJJFWJ2u1uLQN8p53BmCXtVgL
T17OjqHNJIjA1/ypGNTX/F5A43X3F1zgB0lJlaVnmXX49JbM+hMuQMeIleQ0
1lzBz10vGQ7oCldY/Xv35Fu8UgtnlC7yLrk/BocXy8dhMOWzQXeCY4exJvkl
aVknZbz0I/WKOuNQn5EnWmXle3VkyPvUDvu2RR3wYEuihGqFh2y5nDVC82ia
HDy0zsGK+W8ylCP1QFNik/wHKnPhWQ==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr32expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem32", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdy09EQwEAx/Fn40n1UodS25SxnqzFqLbR9D/Zmm2tP0YU22I0RW3KeI0k
Yu3QMcnqsBR7Y1LqkFKbJlZG/+iSZrORVIcsbbXfDj+fw89XaJoxTHIIguDn
B7eYOadf/tYVMRuW4YfGtQk3pNltGE8/7sJr9tUPNSZVEPJCPUfQ7ag7h9KB
qTDkVzdH4c2dJwYHQ9wHSEsWn6HtWxCHibGlVEEm9QW1vvoMJMepP+hzr3HZ
vC6HqAim1ykKHkzrKmBMHaqEomOJAE789ArhiopPw1GFXgwV3qAcOul7JdQy
2c5Cvxfpg6vDYjU8vTXpoIU1DsF4qd0Ir5KWAGSss4fw11x7Bk+aXJeQZK1P
UB9teIG2DmG68O943iGnNZmBxd5EDirbLshAXkIfLoGJXFk5XKCrZJAnr2mH
jfOf3ZDTst8PjXbZCPwHdgHYWg==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr32rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr32expand", "/.", 
      RowBox[{
       RowBox[{"cbrem32", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem32", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215105955450945`*^9, 
  3.921510601437229*^9}, {3.9215106563482313`*^9, 3.921510662310557*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem32", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar32series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215106040269775`*^9, 3.9215106068686357`*^9}, {3.9215106655757933`*^9, 
  3.921510668357771*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar32", "-", "Mbr32expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FsowwEUBvC5PMiMB7dcCzNRa4vaWFFzT+4xNkWEJLckHkgjPEiEMJdy
v6ShPBjywCQUZhYpjJRW8l8IuRT2nYfTr69O56vjV1SdWWLNYrG4loGn5s+W
bjEjNSmyRmGUQN+2ZHHK1bEdXvxuTcPSJu8ZqHw8WIZ9WvcV2hMzGljjzN2A
b3/e+3Css5yM33I3QPWwnMzXbN9Ag4JvpHsfQY8ws6eWVPqrf+BZ2CvZGBBn
u2yRp+wk1bouDhyJ3SVlnglu8Ly/jQyI8vKHDs/ppNA0FwJTrG9J0ZU2El6L
PslQY3U8LPWaJ3v0D2lQFcFLh75fa3LqabBRQOMeZ5Pk55GSEKMOsn/4p3Cw
IfQeKvQFZKqZ/QLvdmQkI1H+wdaBTfLwhMdZwT8TcslzwbsL5JqDXaHVWKEP
PJnsI3vHKwPhhGqWfBbK+ZSbh0i/hWERnIu+J52sjmOg27xLLMytKE6G63Yq
cqHqKBsa6u1lsKxjhH1p8TvRRK4mpQqewhlpcmWwEGo96uxzJIz0MmOR/Ad1
4iFZ
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011858416147`*^9, 3.9231035424684877`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[snh,p\[Nu]ph]S[sph,p\[Nu]ph]S[\[Sigma],p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.9213727954383297`*^9, 3.921372796072319*^9}, {
   3.9213745437193627`*^9, 3.9213745638055553`*^9}, {3.9213746049556127`*^9, 
   3.9213746127658796`*^9}, {3.9213746635512447`*^9, 
   3.9213746734602394`*^9}, {3.9213747221420836`*^9, 3.921374731709838*^9}, {
   3.9214217480823326`*^9, 3.921421749223063*^9}, 3.9214376850512514`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar33", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Mbrembarrep", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.921374409341503*^9, 3.9213744378267226`*^9}, {
   3.9213744987924643`*^9, 3.921374525267391*^9}, {3.9213746763716507`*^9, 
   3.921374681654821*^9}, {3.92137473383803*^9, 3.921374742084321*^9}, 
   3.9214605619887786`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar33series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar33", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzE0owwEcxvE/FylRaqPRFg4rK1NrlIOXhZistVFr4YChyVZrcbColeUl
W2Neku2gNUOLMrVIGYdZs7wkSeQgB0IOJKG///M7PH1Oz7eg06wxpDIMk88N
Tl7sW5zlrzUKs8cKI+yNF77FJD6oUwWOYbuQicPFr+A7LAt5viFfrWDpL7Yx
Ls7KZVXFLGeGLk4Kupr1kD8SILPTx8JwuPeH7FRG6zycpQpRPRQ8rHfDFkee
AR4+xQ7ghFUchc9Zowlokv+eQMt56yd0C7dIpdTeNsfZd3RJpv1J3NDZ7yB5
VfJT+LHpJyMhY848Z3D7mny5KzHAca2XvHrfGYR9M0VDcOs7MAF9j7xJmKhW
J0n7EqkSsLfUy226g6aUTNkCp9BvJMP++wbYsSZrhLurSi3Ua1bI2uSUBdoG
WLJnzzENi11fZPBMtAELpUbyHyqO4Lg=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr33expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem33", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdy08oQwEAx/HXVktj4kBsi1bz0kyt/NnK8l/arO0ZsSJqm1pZFBatnpWk
1OzgKGkcJmpvtUQcRGxZarTyr1xkvbWVhIMmG/vt8Otz+PWVmKeNExyCIES5
wS161ulXvnVELMZl+KFzbcINRWYbxlOPu/CaefVDnVkThMJQ1xF0O6rPoaJv
MgxFFQ1ReHPnicH+EPcBkvLFZ2j/FschO7KUzEsnv6DeV5OGvDHBH/S517hM
TpdDWgBT6wIBPJgylMKYNlQGpcdyMRz/6ZbAFY2IhEMqSgZV3qASOsl7NdTT
mfZ8vxfpgauDMi08vTUboJUxDcB40ZwJXiWsAUjbZg7hr6XqDJ7Uuy4hj7E9
QSpa+wLtbZJU/t/xvENOUyIN+V42C9UtF7xAToIKF0I2W1wCF8jyZihUVrbC
uvnPTshp3O+F/GF2FP4DdwnYpg==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr33rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr33expand", "/.", 
      RowBox[{
       RowBox[{"cbrem33", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem33", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215105955450945`*^9, 
  3.921510601437229*^9}, {3.9215106859298763`*^9, 3.921510691291159*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem33", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar33series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215106040269775`*^9, 3.9215106068686357`*^9}, {3.921510693810294*^9, 
  3.921510696506612*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar33", "-", "Mbr33expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FkowwEcB/A5HmRGwlauck3UwmhYoTlf3DE2oQkP7hQeSKN5kciEOcp9
PAxPzjw4EooxQwojhZL/QogU9v09/Pr0rV+/b/28iqozSyxZLJafeeCx6aul
M5yRPMqzhmB0kF41Z3bcxb4Nnv+uT8DSJvdJqHzam4fqLd4C7YUzy7DGyXcV
vv+578Lh9jIycZ1ngNoBGVmwvHENDXKBke59+j/BzK5aUumt/YEnoW9ko0+C
9bxZvrKd1B51cOBg/DYpdU3iwrMeFekT7eYN7V7SyeDH6UCYYnlDii63ouCV
6IsUGqsTYanbDNmlv0+Dmkh+OvT8XpJRT4OVHBp3OGukII8UBxqPIPtHcAz7
GoR3UK4vJFNN7Fd4uyklGbHyD7b2rpH7Oj5nAf9MyiXPgj6coa8pwAVaDCs8
oG5MTXaPVPrBUc0U+RIsE1Bu7ie9ZgdEcDr2jnSwOIyD3BnneJhbUZwMV2w0
5GzVQTY01NtK4eCiIh+eOqrJsLpyuwuzuyWLZMpDYchzBCOpH48Rwta2NHaO
mJEsZajIf+U3KSs=
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901186147122*^9, 3.9231035429026985`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[\[Sigma],p\[Nu]ph]S[snh,\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.9213727954383297`*^9, 3.921372796072319*^9}, {
   3.9213745437193627`*^9, 3.9213745638055553`*^9}, {3.9213746049556127`*^9, 
   3.9213746127658796`*^9}, {3.9213746635512447`*^9, 
   3.9213746734602394`*^9}, {3.9213747221420836`*^9, 3.921374731709838*^9}, {
   3.921374898467489*^9, 3.9213749106999655`*^9}, {3.921375247209244*^9, 
   3.9213752544592733`*^9}, {3.921417069708296*^9, 3.9214170699195185`*^9}, {
   3.9214194578131824`*^9, 3.9214194624018784`*^9}, {3.921420760979903*^9, 
   3.9214207671312656`*^9}, 3.92143635298071*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar34", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "\[Beta]"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{"sph", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921374409341503*^9, 3.9213744378267226`*^9}, {
   3.9213744987924643`*^9, 3.921374525267391*^9}, {3.9213746763716507`*^9, 
   3.921374681654821*^9}, {3.92137473383803*^9, 3.921374742084321*^9}, {
   3.921374913508957*^9, 3.921374925603383*^9}, 3.921460654447199*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar34series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar34", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzE0owwEcxvE/FylRYjTZwkFZTC2Ug5eFmKzlpZZwGGNNrNZCWZSymGyN
eUm2g9YMiTJapIzDaOQlSbIc5EBoB1oL/f2f3+Hpc3q+WSpdozqWYZhMbtB8
c6i3lHxUSnV2A/SxDw74GRA5oVLuPoXtAuYMLkY8YVi8aY9CnkLK0j/XyFg5
y5blpbOcCcozkt/Z0Ap5I24yOX7cC4d7fkiVzF9t5yyUCmsg/3m9CzabMtTw
+DVwBCcNuX74ljQahP1Fv+dQf93yDW2CbVImHmub49Sc3JJxfyIbtPSayNTy
okv4teUifZvatHlOz849+R4qUMOJJgd5F94dgJqZnEG4HXVPQudLqhkGKxQX
5NgSKeezj9RLrw/B/phEyQKnwKUlva6nWtixJqmD+6uyJtjauEJWXUzpobGP
JbsPTNMwzxohPVfCDZgt1pIZffl7cCJliPwHccHn5g==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr34expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem34", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdy08oQwEAx/HXVkuYOBDbotW8NFMrfzZZzL+0WduMtFLU21Yri8Ki1bOS
lJodHCWNw0TtrZaIg4gtS41W/pWLrK2tJBw02Xi/HX59Dr++YmraZOMQBCFk
B7foWVdA8dYdtZiW4YfOvQk35LltmMg87sJr5jUAdZQmBAXh3iPocdadQ/ng
ZAQKq5tj8ObOG4dDYe4DJGWLz9DxLUrA5NhSuiCd/oJ6f30W8sb5f9DvWeMy
rG6npAhm1vl8eDBlqIBxbbgSSo5lIjjx0yeGKxohCUeVRilU+kIK6CLvVVBP
59SFfi/aD1dHpFp4eksZoJUxD8NE6ZwZXqWsQUjbZw7hr6X2DJ40uS8hj7E/
QWOs4QU6usSZwr/jfYec1lQWFvuSeajquOAFWQljpAQm82XlcIGsaoMCRU0n
bJz/7IGclv0B6FK32+A/dgfYWw==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr34rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr34expand", "/.", 
      RowBox[{
       RowBox[{"cbrem34", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem34", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215105955450945`*^9, 
  3.921510601437229*^9}, {3.921510713027667*^9, 3.9215107184451375`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem34", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar34series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215106040269775`*^9, 3.9215106068686357`*^9}, {3.9215107208722835`*^9, 
  3.9215107233936806`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar34", "-", "Mbr34expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FkowwEcB/A5HmRGcsVQrolaNBpWZO4HV2JsQoQHufJgD6TReJAjE+Yo
N3sYnpx5cCSUYzOkMFJS8l/uSGHf38OvT7/69vvWz6ekJqvMksVi8cwDdaav
5q4IRvwgyx6GMSF65ZzZCRf7Vnj+uz4Jyxs9p6DicW8eqrbcFigXwSzDWif/
Vfj+57kLR9oryKR1NwPUDkrJwuWNa2iQ8Y107zPwEWZ115EKX+0PPAl7JRv8
Eq3nzfIU7aT2uIMDhxK2SYlHsis861WSfjFcX2j3nEmGPswEwzTLG1J4uRUN
r4RfpMBYkwTLubNkt/4+A6qjeJnQ+3tJSj1yKxk07nDWSH4+KQo2HkP2D18H
++WCOyjTF5HpJvYLvN2UkIxI8Qdb+tbI/SMeZwH/TM4jz0I+nKG/KcgFWowU
e8GjcRXZM1oVAMfU0+RzqJRPe9MA6aMZFMKZuDvSweIwHrrOOifAvMrSVLhi
oyY11Qc50FBvK4FDi8UF8NRRRXLDl8qg0v2N1HVEcS7QZ99GztVnhD1FMuJD
eUo4vO/8ZeeKGHGsRmAH/wHOdDFM
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.92290118656905*^9, 3.923103543384639*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[\[Sigma],p\[Nu]ph]S[sph,\[Beta]] ", "Subsection",
 CellChangeTimes->{{3.9213727954383297`*^9, 3.921372796072319*^9}, {
   3.9213745437193627`*^9, 3.9213745638055553`*^9}, {3.9213746049556127`*^9, 
   3.9213746127658796`*^9}, {3.9213746635512447`*^9, 
   3.9213746734602394`*^9}, {3.9213747221420836`*^9, 3.921374731709838*^9}, {
   3.921374898467489*^9, 3.9213749106999655`*^9}, {3.921375247209244*^9, 
   3.9213752544592733`*^9}, {3.921417069708296*^9, 3.9214170699195185`*^9}, {
   3.9214194578131824`*^9, 3.9214194624018784`*^9}, {3.921420760979903*^9, 
   3.9214207671312656`*^9}, {3.9214212977762775`*^9, 3.921421299118409*^9}, 
   3.921436386096753*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar35", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"Mbrembarrep", ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "\[Beta]"}], "]"}]}]}], "]"}], "/.", 
    RowBox[{"snh", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921374409341503*^9, 3.9213744378267226`*^9}, {
   3.9213744987924643`*^9, 3.921374525267391*^9}, {3.9213746763716507`*^9, 
   3.921374681654821*^9}, {3.92137473383803*^9, 3.921374742084321*^9}, {
   3.921374913508957*^9, 3.921374925603383*^9}, {3.9214213020929265`*^9, 
   3.921421308175747*^9}, 3.9214607962229853`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar35series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar35", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzE0owwEcxvE/FylRstHUhMPK8ta8lIOXhZisZdQSDhhra9RaKItaWV5i
jXlJ5qA1Q6KM1qSMw2jkJUmiHeRAaAdaQn//53d4+pyeb3p7b4M6mmEYITc4
fn1gmCp+r5D22o3Qy9474EdAvAxVctcJbBUyp3Ah4g7Dok37N+QrpCz9RSbG
ylm6JC+Z4YxTnZKCjvpmyB9ykYmxIx442P1Dtsv8VXbOPGlaNRQ8rXfCRkuq
Gh69BA7hmFHkh68Jw0HYU/h7Bg1XTV/QJtwmZbnmlllOzfENGfMntsEpnYXk
lRVewM8tJ+nd1CbPcbp37si3xxw1HFU6yNvwbh/UTGf2w+1v1xhcfuaNw2C5
4pw0L5JyAftAvZS6R9gTFS+Z5xQ6taTHGaqBbWuSWuhblSlhc8MKWXk+YYAm
PUt27VsmYZY1Qrov0zZgRq6WTNVn78HRpAFSpQsFYL6v4AT+AzrS8C8=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr35expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem35", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdy08oQwEAx/HXVkuYOBDbotW8NFMrf7ay/Jc2a5uRVoraplaGwqLV80pL
qdnBUdI4TNTeaok4iNiy1Gjlby7y2tpKwkGTjf12+PU5/PqKzdPGcQ5BEMLc
4CY16/Qr3jojFqMLfmjpDbguz2xBNvWwA6+YVz/UmtVBKAh1H0K3o+YMyvsn
wlBY2RiF17eeGBwIce8hKVt8hvZvEQvjI0vJvFTyC+p8tWnIG+X/QZ97lcvk
pB2SApha4/Ph/pS+DMY0oXIoOZKJ4NhPjxguq4UkHFYapFDpDSqgk7xTQR2V
6cj3u5FeuDIk1cCTG7MeWhnTIGSL50zwMmENQMo2cwB/LdWn8LiBvoA8xvYI
DdG6F2hvF6fy/7bnHXKaE2lY6I1noar1nBfISRjCRTCeLSmFC2RFCxQoqtpg
/fxnF+Q07fVBl/JpEv4Deg3ZBg==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr35rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr35expand", "/.", 
      RowBox[{
       RowBox[{"cbrem35", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem35", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215105955450945`*^9, 
  3.921510601437229*^9}, {3.921510751674502*^9, 3.9215107572546835`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem35", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar35series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215106040269775`*^9, 3.9215106068686357`*^9}, {3.9215107603323894`*^9, 
  3.921510763373885*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar35", "-", "Mbr35expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0FtI2gEUBnCzDca8jFgXSjfoZhRIYqUlTHBrRVBbRDl1lBjZQ1iNPSyo
ERb2IrGYY5u6qHYrHywhqLboYRWxDVpllsRaFkEI0V/cpWYIc37n4fDjg8P5
4GQ2d9YZ2SwWKy8+cCMU6XsiZ1RBXf0rqCz0WibjvknhD0D/v4W3sPWx8B00
H3+ZgralNA/tyZk5+OBqzkf4Jyb8DIetbWTFQpoPuh1asmnu0x706cQBuneW
dwzrhh6S5ix3FG4W/SJ7sm9fmIorMltJ9/ogDzrLl0l1RmUq3H5mIbOVgizI
DdeSkuB4Aaxh75Oy3aUb8IcsQkoDnRWwVTBBDnmP7kJ7magWXj+f1VJPV6IO
BlZ486T4PqkoCKxDTlS8AV90SQ+hzqsn74Q4P+HBoppkFOYY7H8+T35dE/E8
+GelhtwuPE2GOaH8FJgwbLgG117byKej7blwzP6eDEu0Ysq9L8lMl0MGx28e
klcSvt2CqRPJ5VBjaqmGHy7ZSVfHagP0Pbqshs4ZQyPcSrKRguJZI7Sk/yZd
7VUd8MDUTfKmk/g7cS+aNOTf7zUlJ6WMSi8plsER0wj3noJR8av95H8MPDd9

  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922901186963011*^9, 3.92310354397081*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S[snh,\[Beta]]S[sph,\[Beta]]S[\[Sigma],p\[Nu]ph] ", "Subsection",
 CellChangeTimes->{{3.9213727954383297`*^9, 3.921372796072319*^9}, {
   3.9213745437193627`*^9, 3.9213745638055553`*^9}, {3.9213746049556127`*^9, 
   3.9213746127658796`*^9}, {3.9213746635512447`*^9, 
   3.9213746734602394`*^9}, {3.9213747221420836`*^9, 3.921374731709838*^9}, {
   3.9214217480823326`*^9, 3.921421749223063*^9}, {3.9214225062129316`*^9, 
   3.9214225104153385`*^9}, 3.9214376868654656`*^9, {3.9214608859520235`*^9, 
   3.9214608878413877`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar36", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Mbrembarrep", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"snh", ",", "\[Beta]"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"sph", ",", "\[Beta]"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.921374409341503*^9, 3.9213744378267226`*^9}, {
   3.9213744987924643`*^9, 3.921374525267391*^9}, {3.9213746763716507`*^9, 
   3.921374681654821*^9}, {3.92137473383803*^9, 3.921374742084321*^9}, {
   3.921422524222853*^9, 3.9214225377844534`*^9}, 3.921460890926365*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbrembar36series", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "Mbrembar36", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "p"}], "]"}], ",", "0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"k", ",", "pe"}], "]"}], ",", "0", ",", "3"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzE0owwEcxvE/FylRYjS1hcOKmFooBy8LzWQto1g4YKxpU2uhLGplDSE2
L8l20JqhRRktUl4OaJa3JYkc5EBoB1oLzf/5HZ4+p+eb2d5br4plGIbHDo5d
7+sniz8qxL02A/RF7+3w8yTXAZtkrlPYymPO4ELYHYJFHlsEcuTiKP0FRmaK
tXRJVmJlTWg6I7kddUrIGXKRyfEjXjjY/UO2Sw+rbKwFYn415D6vdcIGc4YK
Hr2eHMBRg+AQviUN+6Gu8Pcc6q8av+E0b5OUCk0ts6zq4yAZ95c7DSd7zGRq
WeEF/Npwkj6PJm2O1b11R74/5qugRWEnb0PbfVA9k90PNyOuUeh4SR2D/nJ5
gDQtkjJu9IF66bWPUBeTKJpn5Tk1pNf5JIFtq6IauLsiVUBl/TJZGRjXQ6M2
SnbtmSdgzlSYdF/y12GWUENmaPN2oCVlgDydDd/AZqskCP8BRxfxDg==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr36expand", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{"0", ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{"2", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{"1", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "1"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{"0", ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], "0"], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]]}]], "+", 
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "1"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "0"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "2"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "1"]}]], "+", 
    FractionBox[
     RowBox[{"cbrem36", "[", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2"}], "]"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "k"}], "]"}], 
       RowBox[{"-", "3"}]], 
      SuperscriptBox[
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "k"}], "]"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdy09EQwEAx/FnY1K91KHU3ipjPVmL0Z+Npv/J1mxrJSOKbTGaopoyXiOJ
WDt0TLI6LMXemCx1yFKbJlZG/+iSZrORVIcsbbXfDj+fw89XaJzVT3EIgqDy
gzvMvN0re+uJmPSr8EPt2IZb0uwujKcf9+E1++qFaqPSD/mhvmPotNWfQ+nQ
dBhS1S1ReHPnisHhEPcB0pLlZ2j9FsRhYnwlVZBJfUGNpyEDeRPkH/Q4N7hs
XodNVATTmyQJj2a0FTCmClVC0YlEACd/+oVwTUnRcEyuE0O52y+DdvpeATVM
trvQH0QG4PqoWAXPbo1aaGYNIzBeumCAV0mzDzKWuQD8NdUF4Wmz4xLyWMsT
1EUbX6C1S5gu/Huud8hpS2ZgsTuRg4qOC54vL6ELl8BErqwcLtFV7ZAvq+mE
TYufvZDTejgIA8FaG/wHew/ZCw==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mbr36rep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Mbr36expand", "/.", 
      RowBox[{
       RowBox[{"cbrem36", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"cbrem36", "[", 
         RowBox[{"x", ",", "y"}], "]"}], 
        RowBox[{"Ifun", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "k"}], "]"}], "\[Rule]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pe", ",", "k"}], "]"}], "\[Rule]", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215093593396454`*^9, 3.921509415571309*^9}, {
  3.9215102657133074`*^9, 3.9215102732568326`*^9}, {3.9215105955450945`*^9, 
  3.921510601437229*^9}, {3.921510783782321*^9, 3.9215107892970963`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cbrem36", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"Mbrembar36series", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{"-", "j"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9215102779420414`*^9, 3.9215102811140404`*^9}, {
  3.9215106040269775`*^9, 3.9215106068686357`*^9}, {3.9215107918427353`*^9, 
  3.9215107947934895`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mbrembar36", "-", "Mbr36expand"}], "]"}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0F1IkwEUBuBtDiptSqgbOhPcdNbga7JkW4OEpTmCTBm23ETDSC9EXXih
oENmrJsRjibVtEF/prtY88q/McKMqGA61zICa4kQA/EbWhrKwLn3XBweXjic
F07JHYuhncfhcM6lB64mDoZH1Kwubm58BqsUEfvbtK/ysx/A70fB17DDWjQB
bVuf/dC1JJqmPTU7B+/lli7AvVTRJ+hxdJK1QVEU+sZMZOvc4i8YNTMxuve/
fAsanL2kTeJLwq8X/5KD0qt8f1qZzUH6wg8FcLzmA2ks1Avh2qidlFaJJfD0
TgNZEZ+Uwzreb1K1vnQZ/lQdkMqYpRZ2iKdIZ+RPPXRfkjXA4sNZE/X0Z5hh
7KMgQDLNpFYeC8OsJLMKn/QrN6E5cpu8kcjahRvvjSSrtaXg/ccB8suKTDCN
f+qbyDXFfh4sTZzPh1xP21m48tJFPnreXQZfuN+QOxUmhvLQU7LEO6aCk1c2
yRzucjUUTuXVwKauu9fh/Ek36e0J3YTRvkwjHJ9pa4HfzrhIceVsO7QX/CO9
3dd64EbXAMnTW/vghWCIHJlYz/6R1rqoy4En3jHqbQ2r8ydPaaAvbhDc0rI6
Pt9BHgMqTEBn
  "]],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9229011872607055`*^9, 3.923103544240863*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["check completeness", "Subsection",
 CellChangeTimes->{{3.9214377895333023`*^9, 3.9214377954306955`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Here", " ", "we", " ", "check", " ", "the", " ", "completeness", " ", "of",
    " ", "the", " ", "36", " ", "structures", " ", "above"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.92310325570429*^9, 3.9231032659850883`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"complete", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mbrembarrep", "/.", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"snh", ",", "x_"}], "]"}], "\[Rule]", 
        RowBox[{"\[Delta]snh", " ", 
         RowBox[{"S", "[", 
          RowBox[{"snh", ",", "x"}], "]"}]}]}]}], "/.", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "x_"}], "]"}], "\[Rule]", 
       RowBox[{"\[Delta]sph", " ", 
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "x"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "x_"}], "]"}], "\[Rule]", 
      RowBox[{"\[Delta]\[Sigma]", " ", 
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "x"}], "]"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921419419315755*^9, 3.921419421280281*^9}, {
   3.921419531315567*^9, 3.9214195930680075`*^9}, 3.9215266235597467`*^9, {
   3.921592448488033*^9, 3.9215924714923153`*^9}, {3.9216032781904593`*^9, 
   3.921603283067361*^9}, {3.922158184505764*^9, 3.922158186501995*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"sn", " ", "only"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.921437705655144*^9, 3.921437709058416*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"completesn", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"complete", ",", "\[Delta]snh"}], "]"}], "/.", 
     RowBox[{"\[Delta]sph", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Delta]\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921419595879285*^9, 3.9214196196889553`*^9}, {
  3.921419904600997*^9, 3.9214199527853427`*^9}, {3.9215266402723293`*^9, 
  3.9215266414922113`*^9}, {3.9216032931532335`*^9, 3.9216032979345417`*^9}, {
  3.9221581903924484`*^9, 3.9221581921084986`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"completesn", "-", 
   RowBox[{"Mbrembar2", " ", 
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "\[Beta]"}], "]"}]}], "-", 
   RowBox[{"Mbrembar3", " ", 
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9214200078559885`*^9, 3.921420055461911*^9}, 
   3.9215266425620155`*^9, {3.9216033007728357`*^9, 3.9216033034963093`*^9}, {
   3.9221581966356745`*^9, 3.9221581983464403`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9221581986872563`*^9, 3.922184856070731*^9, 
  3.9223259468086643`*^9, 3.922328484075358*^9, 3.922901188165533*^9, 
  3.9231035453823285`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"sp", " ", "only"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9214377126921844`*^9, 3.9214377195003643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"completesp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"complete", ",", "\[Delta]sph"}], "]"}], "/.", 
     RowBox[{"\[Delta]snh", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Delta]\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921419595879285*^9, 3.9214196196889553`*^9}, {
  3.921419904600997*^9, 3.9214199527853427`*^9}, {3.9214201204254723`*^9, 
  3.9214201254106007`*^9}, {3.9215266439200068`*^9, 3.921526644908373*^9}, {
  3.9216033062240634`*^9, 3.9216033086333513`*^9}, {3.922158200884804*^9, 
  3.922158203958377*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"completesp", "-", 
   RowBox[{"Mbrembar9", " ", 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "\[Beta]"}], "]"}]}], "-", 
   RowBox[{"Mbrembar10", " ", 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9214200078559885`*^9, 3.921420055461911*^9}, {
   3.9214201478023205`*^9, 3.9214201805149975`*^9}, 3.9215266455229483`*^9, {
   3.921603310923232*^9, 3.921603313903451*^9}, {3.922158206608802*^9, 
   3.922158208333314*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922158208654566*^9, 3.9221848564730206`*^9, 
  3.92232594706905*^9, 3.922328484408936*^9, 3.922901188435882*^9, 
  3.923103545846678*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"\[Sigma]", " ", "only"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9214377247317963`*^9, 3.921437735149912*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"complete\[Sigma]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"complete", ",", "\[Delta]\[Sigma]"}], "]"}], "/.", 
     RowBox[{"\[Delta]snh", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Delta]sph", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921419595879285*^9, 3.9214196196889553`*^9}, {
  3.921419904600997*^9, 3.9214199527853427`*^9}, {3.921420209448306*^9, 
  3.921420218045927*^9}, {3.9215266461574154`*^9, 3.9215266468976865`*^9}, {
  3.921603316629339*^9, 3.921603319194612*^9}, {3.9221582111822925`*^9, 
  3.9221582127937813`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"complete\[Sigma]", "-", 
   RowBox[{"Mbrembar4", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}], "-", 
   RowBox[{"Mbrembar5", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9214200078559885`*^9, 3.921420055461911*^9}, {
   3.921420233994136*^9, 3.9214202688071203`*^9}, 3.9215266475812836`*^9, {
   3.9216033218404465`*^9, 3.9216033240184402`*^9}, {3.9221582155165763`*^9, 
   3.9221582172219195`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922158217610525*^9, 3.9221848571005497`*^9, 
  3.92232594738372*^9, 3.922328484870578*^9, 3.922901188835303*^9, 
  3.9231035463335867`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"sn", " ", "sp", " ", "only"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9214377425415425`*^9, 3.921437748732947*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"completesnsp", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"complete", ",", 
      RowBox[{"\[Delta]snh", " ", "\[Delta]sph"}]}], "]"}], "/.", 
    RowBox[{"\[Delta]\[Sigma]", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921419595879285*^9, 3.9214196196889553`*^9}, {
  3.921419904600997*^9, 3.9214199527853427`*^9}, {3.921420294850144*^9, 
  3.921420304099264*^9}, {3.9215266484676433`*^9, 3.9215266493201056`*^9}, {
  3.9216033269880753`*^9, 3.9216033332689457`*^9}, {3.9221582198898096`*^9, 
  3.922158222543738*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"completesnsp", "-", 
    RowBox[{"Mbrembar14", " ", 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "sph"}], "]"}]}], "-", 
    RowBox[{"Mbrembar21", " ", 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{"Mbrembar22", " ", 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{"Mbrembar27", " ", 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}]}], "-", 
    RowBox[{"Mbrembar29", " ", 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "\[Beta]"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "\[Beta]"}], "]"}]}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.9214200078559885`*^9, 3.921420055461911*^9}, {
   3.9214203198024535`*^9, 3.921420324982011*^9}, {3.9214203634279795`*^9, 
   3.9214205149467316`*^9}, 3.921526650089769*^9, {3.9216033367594504`*^9, 
   3.921603340834572*^9}, {3.9221582253311853`*^9, 3.9221582285062313`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922158229151658*^9, 3.922184857603431*^9, 
  3.9223259476703176`*^9, 3.9223284851929293`*^9, 3.922901189174611*^9, 
  3.923103546681067*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"sn", " ", "\[Sigma]", " ", "only"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.921437753233886*^9, 3.9214377596751714`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"completesn\[Sigma]", "=", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"complete", ",", 
       RowBox[{"\[Delta]snh", " ", "\[Delta]\[Sigma]"}]}], "]"}], "/.", 
     RowBox[{"\[Delta]sph", "\[Rule]", "0"}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.921419595879285*^9, 3.9214196196889553`*^9}, {
  3.921419904600997*^9, 3.9214199527853427`*^9}, {3.921420294850144*^9, 
  3.921420304099264*^9}, {3.9214205798644247`*^9, 3.9214205852636566`*^9}, {
  3.9215266508298283`*^9, 3.921526651600696*^9}, {3.9216033434874754`*^9, 
  3.921603346896736*^9}, {3.922158231499858*^9, 3.922158233246234*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], "completesn\[Sigma]"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar6", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "snh"}], "]"}]}], "-", 
   RowBox[{"Ee", " ", "Mbrembar7", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "\[Beta]"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar8", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar25", " ", 
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar34", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "\[Beta]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9214200078559885`*^9, 3.921420055461911*^9}, {
   3.9214203198024535`*^9, 3.921420324982011*^9}, {3.9214203634279795`*^9, 
   3.9214205149467316`*^9}, {3.921420589263197*^9, 3.9214206819863462`*^9}, {
   3.921420713710357*^9, 3.921420730833705*^9}, {3.921420772428062*^9, 
   3.9214207882466636`*^9}, {3.9214208374381227`*^9, 3.921420861863366*^9}, {
   3.921437865214602*^9, 3.9214378991033607`*^9}, 3.9215266526079035`*^9, {
   3.9216033492897263`*^9, 3.9216033519528055`*^9}, {3.922158236738556*^9, 
   3.9221582387430463`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9221582393781204`*^9, 3.9221848586833863`*^9, 
  3.922325948252394*^9, 3.9223284858195357`*^9, 3.9229011897075863`*^9, 
  3.923103547461291*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"sp", " ", "\[Sigma]", " ", "only"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.921437765342984*^9, 3.921437769980225*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"completesp\[Sigma]", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"complete", ",", 
      RowBox[{"\[Delta]sph", " ", "\[Delta]\[Sigma]"}]}], "]"}], "/.", 
    RowBox[{"\[Delta]snh", "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921419595879285*^9, 3.9214196196889553`*^9}, {
  3.921419904600997*^9, 3.9214199527853427`*^9}, {3.921420294850144*^9, 
  3.921420304099264*^9}, {3.9214205798644247`*^9, 3.9214205852636566`*^9}, {
  3.921420921693906*^9, 3.9214209265929723`*^9}, {3.921526653850089*^9, 
  3.9215266547540274`*^9}, {3.9216033546491137`*^9, 3.9216033583476477`*^9}, {
  3.922158241747131*^9, 3.9221582439239054`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], "completesp\[Sigma]"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar11", " ", 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "\[Sigma]"}], "]"}]}], "-", 
   RowBox[{"Mbrembar12", " ", "Ee", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "\[Beta]"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar13", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar26", " ", 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar35", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "\[Beta]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9214200078559885`*^9, 3.921420055461911*^9}, {
   3.9214203198024535`*^9, 3.921420324982011*^9}, {3.9214203634279795`*^9, 
   3.9214205149467316`*^9}, {3.921420589263197*^9, 3.9214206819863462`*^9}, {
   3.921420713710357*^9, 3.921420730833705*^9}, {3.921420772428062*^9, 
   3.9214207882466636`*^9}, {3.9214208374381227`*^9, 3.921420861863366*^9}, {
   3.9214209293917885`*^9, 3.9214210175195246`*^9}, {3.921421050297021*^9, 
   3.92142106703061*^9}, {3.9214212669020195`*^9, 3.921421269199566*^9}, {
   3.921421320632786*^9, 3.921421338172002*^9}, {3.9214379131421795`*^9, 
   3.921437944721055*^9}, 3.9215266556126566`*^9, {3.9216033608541765`*^9, 
   3.921603364793415*^9}, {3.92215824633399*^9, 3.9221582483487897`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922158248996961*^9, 3.9221848597697144`*^9, 
  3.922325948784986*^9, 3.922328486401605*^9, 3.922901190228341*^9, 
  3.923103548323884*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"sn", " ", "sp", " ", "\[Sigma]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9214377738847423`*^9, 3.921437777304908*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"completesnsp\[Sigma]", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"complete", ",", 
     RowBox[{"\[Delta]snh", " ", "\[Delta]sph", " ", "\[Delta]\[Sigma]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921421379153599*^9, 3.9214214022691603`*^9}, {
  3.921526656413255*^9, 3.9215266572330513`*^9}, {3.9216033678277206`*^9, 
  3.9216033711441383`*^9}, {3.922158251602914*^9, 3.9221582532996283`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "completesnsp\[Sigma]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar15", " ", 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "sph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar16", " ", 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "sph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar17", " ", 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "sph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar18", " ", 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "snh"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar19", " ", 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "sph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar20", " ", 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "snh"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{"Mbrembar23", " ", "Ee", " ", 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "\[Beta]"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{"Mbrembar24", " ", "Ee", " ", 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "\[Beta]"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar28", " ", 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{"Mbrembar30", " ", "Ee", " ", 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "\[Beta]"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "\[Beta]"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar31", " ", 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar32", " ", 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "\[Beta]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar33", " ", 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "p\[Nu]ph"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], "Mbrembar36", " ", 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "\[Beta]"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "\[Beta]"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "p\[Nu]ph"}], "]"}]}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.9214364067067785`*^9, 3.921436774500163*^9}, {
   3.921437496803543*^9, 3.921437581684846*^9}, 3.92152665813456*^9, {
   3.9216033735800037`*^9, 3.9216033770677567`*^9}, {3.922158257925172*^9, 
   3.922158260064785*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.922158261020192*^9, 3.9221848611867237`*^9, 
  3.9223259495380077`*^9, 3.9223284871812725`*^9, 3.922901191028499*^9, 
  3.923103549515018*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "complete", ",", "complete\[Sigma]", ",", "completesn", ",", "completesp", 
   ",", "completesn\[Sigma]", ",", "completesnsp", ",", "completesp\[Sigma]", 
   ",", "completesnsp\[Sigma]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9214376040789948`*^9, 3.9214376454808345`*^9}, {
  3.92152665962049*^9, 3.9215266639474545`*^9}, {3.921592454674354*^9, 
  3.9215924569895625`*^9}, {3.921603380016637*^9, 3.9216033844425173`*^9}, {
  3.922158263383091*^9, 3.922158265289431*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["functions and parameters", "Section",
 CellChangeTimes->{{3.9215267962654867`*^9, 3.921526798654965*^9}, {
  3.921527270938456*^9, 3.9215272741296687`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"s", ".", "k"}], ")"}], "n"], " "}], TraditionalForm]]],
 " replacement parameters"
}], "Subsection",
 CellChangeTimes->{{3.921526809431909*^9, 3.921526819221155*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vpe", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["Ee", "2"], "-", 
     SuperscriptBox["me", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E\[Nu]p", "=", 
   RowBox[{"Em", "-", "Ee"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.920851027128749*^9, 3.920851036594381*^9}, {
  3.92152687697783*^9, 3.9215268908192406`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       SuperscriptBox["mN", "2"], 
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "pe"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "p\[Nu]p"}], "]"}]},
      {
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "pe"}], "]"}], 
       SuperscriptBox["me", "2"], 
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "p\[Nu]p"}], "]"}]},
      {
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"pe", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9208501154601917`*^9, 3.9208501747476697`*^9}, {
  3.9208507918075123`*^9, 3.920850801269297*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"inverseM", "=", 
   RowBox[{"Inverse", "[", "M", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920850175907865*^9, 3.9208501900768614`*^9}, {
  3.920919656436597*^9, 3.920919656996643*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"invM", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"inverseM", "[", 
    RowBox[{"[", 
     RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920919660724411*^9, 3.920919698905121*^9}}],

Cell[CellGroupData[{

Cell["b1", "Subsubsection",
 CellChangeTimes->{{3.9209100071394367`*^9, 3.920910007264346*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b1a", "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"], 
    RowBox[{"4", 
     SuperscriptBox["vp\[Nu]p", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["cp", "2"]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1b", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"E\[Nu]p", " ", "vpe"}], "-", 
        RowBox[{"vp\[Nu]p", " ", "Ee", " ", "cp"}]}], ")"}]}], 
     RowBox[{"mN", " ", "vpe", " ", 
      SuperscriptBox["vp\[Nu]p", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["cp", "2"]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1c", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "cp"}], 
     RowBox[{"vp\[Nu]p", " ", "vpe", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["cp", "2"]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1d", "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["me", "2"], 
      SuperscriptBox["vp\[Nu]p", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["cp", "2"]}], ")"}]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"E\[Nu]p", " ", "vpe"}], "-", 
        RowBox[{"vp\[Nu]p", " ", "Ee", " ", "cp"}]}], ")"}], "2"]}], 
    RowBox[{
     SuperscriptBox["mN", "2"], 
     SuperscriptBox["vpe", "2"], 
     SuperscriptBox["vp\[Nu]p", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["cp", "2"]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1e", "=", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["vpe", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["cp", "2"]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b1f", "=", 
   FractionBox[
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"E\[Nu]p", " ", "vpe", " ", "cp"}], "-", 
       RowBox[{"Ee", " ", "vp\[Nu]p"}]}], ")"}]}], 
    RowBox[{"mN", " ", 
     SuperscriptBox["vpe", "2"], "vp\[Nu]p", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["cp", "2"]}], ")"}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9208509167415304`*^9, 3.92085092676095*^9}, {
  3.920850959162466*^9, 3.9208510026039114`*^9}, {3.920851068766393*^9, 
  3.9208512428786535`*^9}, {3.920854520439796*^9, 3.9208545211448655`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["b2", "Subsubsection",
 CellChangeTimes->{{3.9209100201457167`*^9, 3.9209100202619934`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b2a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "b1a"}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"invM", "[", 
        RowBox[{"1", ",", "3"}], "]"}], 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"]}], ")"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "b1b"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "b1c"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "b1d"}], "+", 
    SuperscriptBox[
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2e", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "b1e"}], "+", 
    SuperscriptBox[
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b2f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "b1f"}], "+", 
    RowBox[{"2", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9209100267524376`*^9, 3.9209101398906336`*^9}, {
  3.920919746234747*^9, 3.920919753507059*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["b3", "Subsubsection",
 CellChangeTimes->{{3.9209100201457167`*^9, 3.9209100202619934`*^9}, {
  3.9209101702280593`*^9, 3.920910170327541*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b3a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "b1a"}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"invM", "[", 
        RowBox[{"2", ",", "3"}], "]"}], 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"]}], ")"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b3b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "b1b"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b3c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "b1c"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b3d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "b1d"}], "+", 
    SuperscriptBox[
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b3e", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "b1e"}], "+", 
    SuperscriptBox[
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b3f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "b1f"}], "+", 
    RowBox[{"2", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.920910173560966*^9, 3.920910273352388*^9}, {
  3.920919746300152*^9, 3.9209197535460553`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["b4", "Subsubsection",
 CellChangeTimes->{{3.9209100201457167`*^9, 3.9209100202619934`*^9}, {
  3.9209101702280593`*^9, 3.920910170327541*^9}, {3.9209103088951902`*^9, 
  3.9209103089844427`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b4a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], "b1a"}], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "3"}], "]"}], 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"]}], ")"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b4b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], "b1b"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b4c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], "b1c"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b4d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], "b1d"}], "+", 
    SuperscriptBox[
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b4e", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], "b1e"}], "+", 
    SuperscriptBox[
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b4f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], "b1f"}], "+", 
    RowBox[{"2", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9209103149927664`*^9, 3.920910405554609*^9}, {
  3.920919746360716*^9, 3.920919753578615*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["b5", "Subsubsection",
 CellChangeTimes->{{3.9209100201457167`*^9, 3.9209100202619934`*^9}, {
  3.9209101702280593`*^9, 3.920910170327541*^9}, {3.9209103088951902`*^9, 
  3.9209103089844427`*^9}, {3.9209106124182124`*^9, 3.920910613188655*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b5a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "b1a"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b5b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "b1b"}], "+", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"1", ",", "1"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"1", ",", "3"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}]}], "2"], ")"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b5c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "b1c"}], "+", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"1", ",", "3"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}]}], "2"], ")"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b5d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "b1d"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b5e", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "b1e"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b5f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "b1f"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9209106173632183`*^9, 3.9209106934271545`*^9}, {
  3.9209197464102488`*^9, 3.920919753636611*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["b6", "Subsubsection",
 CellChangeTimes->{{3.9209100201457167`*^9, 3.9209100202619934`*^9}, {
  3.9209101702280593`*^9, 3.920910170327541*^9}, {3.9209103088951902`*^9, 
  3.9209103089844427`*^9}, {3.9209106124182124`*^9, 3.920910613188655*^9}, {
  3.920910740206064*^9, 3.920910740810253*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b6a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "b1a"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b6b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "b1b"}], "+", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"1", ",", "1"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"1", ",", "3"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}]}], "2"], ")"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b6c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "b1c"}], "+", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"1", ",", "3"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}]}], "2"], ")"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b6d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "b1d"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b6e", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "b1e"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b6f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "b1f"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.920910744138042*^9, 3.9209108182885447`*^9}, {
  3.920919746518463*^9, 3.920919753696151*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["b7", "Subsubsection",
 CellChangeTimes->{{3.9209100201457167`*^9, 3.9209100202619934`*^9}, {
  3.9209101702280593`*^9, 3.920910170327541*^9}, {3.9209103088951902`*^9, 
  3.9209103089844427`*^9}, {3.9209106124182124`*^9, 3.920910613188655*^9}, {
  3.920910740206064*^9, 3.920910740810253*^9}, {3.9209108882851257`*^9, 
  3.9209108885517845`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b7a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], "b1a"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b7b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], "b1b"}], "+", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"2", ",", "1"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"2", ",", "3"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}]}], "2"], ")"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b7c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], "b1c"}], "+", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"2", ",", "2"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"2", ",", "3"}], "]"}], 
         RowBox[{"invM", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}]}], "2"], ")"}], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b7d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], "b1d"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b7e", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], "b1e"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b7f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"invM", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], "b1f"}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.920910890406459*^9, 3.9209109632062073`*^9}, {
  3.9209197466170263`*^9, 3.9209197537605333`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["K1", "Subsubsection",
 CellChangeTimes->{{3.9209984354051385`*^9, 3.920998435510356*^9}, 
   3.9216036304310102`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K1a", "=", 
   RowBox[{
    FractionBox["1", "2"], "b1a", " ", 
    RowBox[{"S", "[", 
     RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
    RowBox[{"invM", "[", 
     RowBox[{"1", ",", "3"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1b", "=", 
   RowBox[{
    RowBox[{"b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1c", "=", 
   RowBox[{
    RowBox[{"b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1d", "=", 
   RowBox[{
    RowBox[{"b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1d", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1e", "=", 
   RowBox[{
    RowBox[{"b1c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1e", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1f", "=", 
   RowBox[{
    RowBox[{"b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b1c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1g", "=", 
   RowBox[{"b1d", " ", 
    RowBox[{"invM", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1h", "=", 
   RowBox[{"b1e", " ", 
    RowBox[{"invM", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1i", "=", 
   RowBox[{
    RowBox[{"b1d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1j", "=", 
   RowBox[{
    RowBox[{"b1e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9209984613675656`*^9, 3.9209986893318043`*^9}, {
  3.921603630443036*^9, 3.92160363046204*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["K2", "Subsubsection",
 CellChangeTimes->{{3.9209987680568304`*^9, 3.9209987681665783`*^9}, 
   3.9216036352465863`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K2a", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"S", "[", 
     RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b3a", " ", 
       RowBox[{"invM", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "-", 
      RowBox[{"2", "b1a", " ", 
       RowBox[{"invM", "[", 
        RowBox[{"1", ",", "2"}], "]"}], 
       RowBox[{"invM", "[", 
        RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b3b", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "-", 
       RowBox[{"2", "b1b", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b3a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b3a", "-", 
       RowBox[{"2", "b1a", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b3c", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "-", 
       RowBox[{"2", "b1c", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b3d", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "-", 
       RowBox[{"2", "b1d", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b3b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2e", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b3c", "-", 
       RowBox[{"2", "b1c", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b3e", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "-", 
       RowBox[{"2", "b1e", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "b1b", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", "b1c", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "+", "b3b"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b3f", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "-", 
       RowBox[{"2", "b1f", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b3c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2g", "=", 
   RowBox[{
    RowBox[{"b3d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "-", 
    RowBox[{"2", "b1d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2h", "=", 
   RowBox[{
    RowBox[{"invM", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"b3e", "-", 
      RowBox[{"2", "b1e", " ", 
       RowBox[{"invM", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2i", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b3d", "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b1d", " ", 
           RowBox[{"invM", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "+", 
          RowBox[{"b1f", " ", 
           RowBox[{"invM", "[", 
            RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"b3f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2j", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b3f", "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b1e", " ", 
           RowBox[{"invM", "[", 
            RowBox[{"2", ",", "1"}], "]"}]}], "+", 
          RowBox[{"b1f", " ", 
           RowBox[{"invM", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"b3e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9209988753289957`*^9, 3.920999273871056*^9}, {
  3.921603635258587*^9, 3.9216036352856007`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["K3", "Subsubsection",
 CellChangeTimes->{{3.9209993747460794`*^9, 3.920999374852496*^9}, 
   3.9216036418227005`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K3a", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"S", "[", 
     RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
    RowBox[{"invM", "[", 
     RowBox[{"1", ",", "3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"b4a", "-", 
      RowBox[{"2", "b1a", " ", 
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4b", "-", 
       RowBox[{"2", "b1b", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b4a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4c", "-", 
       RowBox[{"2", "b1c", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b4a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4d", "-", 
       RowBox[{"2", "b1d", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b4b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3e", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "b1c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4e", "-", 
       RowBox[{"2", "b1e", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b4c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", "b1c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4f", "-", 
       RowBox[{"2", "b1f", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b4b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b4c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3g", "=", 
   RowBox[{
    RowBox[{"b4d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "-", 
    RowBox[{"2", "b1d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3h", "=", 
   RowBox[{
    RowBox[{"b4e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", "b1e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3i", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b1d", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], "+", 
       RowBox[{"b1f", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b4d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b4f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3j", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b1e", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], "+", 
       RowBox[{"b1f", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b4e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b4f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9209995357198887`*^9, 3.9209998247277527`*^9}, {
  3.921603641834709*^9, 3.9216036418557034`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["K4", "Subsubsection",
 CellChangeTimes->{{3.920999964956869*^9, 3.9209999651315804`*^9}, 
   3.92160364664567*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K4a", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"S", "[", 
     RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b7a", " ", 
       RowBox[{"invM", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}], "-", 
      RowBox[{"b1a", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "2"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4b", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b7b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "-", 
         RowBox[{"b1b", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"1", ",", "3"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"1", ",", "2"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1a", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{"b1a", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "2"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "1"}], "]"}]}], "-", 
         RowBox[{"b7a", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4c", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b7c", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "-", 
         RowBox[{"b1c", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"1", ",", "3"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"1", ",", "2"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1a", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "2"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         RowBox[{"b1a", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "-", 
         RowBox[{"b7a", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4d", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b7d", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "-", 
         RowBox[{"b1d", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"1", ",", "3"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"1", ",", "2"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{"b1b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "2"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "1"}], "]"}]}], "-", 
         RowBox[{"b7b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4e", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b7e", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "-", 
         RowBox[{"b1e", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"1", ",", "3"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"1", ",", "2"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1c", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "2"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         RowBox[{"b1c", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "-", 
         RowBox[{"b7c", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4f", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b7f", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "-", 
         RowBox[{"b1f", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"1", ",", "3"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"1", ",", "2"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "+", 
         RowBox[{"b1b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "2"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "2"}], "]"}]}], "+", 
         RowBox[{"b1c", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "3"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{"b1c", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "2"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "1"}], "]"}]}], "-", 
         RowBox[{"b7b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "-", 
         RowBox[{"b7c", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4g", "=", 
   RowBox[{
    RowBox[{"b7d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "-", 
    RowBox[{"b1d", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "3"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4h", "=", 
   RowBox[{
    RowBox[{"b7e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{"b1e", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "3"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"invM", "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4i", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "b1d"}], " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "-", 
    RowBox[{"b1d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "-", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b7d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b7f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K4j", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "b1e"}], " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "-", 
    RowBox[{"b1e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "-", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b7e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b7f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9210001321810513`*^9, 3.921000576353285*^9}, {
  3.921603646662713*^9, 3.9216036466877136`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["K5", "Subsubsection",
 CellChangeTimes->{{3.9210006593182335`*^9, 3.921000659444536*^9}, 
   3.9216036522474966`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K5a", "=", 
   RowBox[{
    FractionBox["1", "2"], "b1a", " ", 
    RowBox[{"S", "[", 
     RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
    RowBox[{"invM", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5b", "=", 
   RowBox[{
    RowBox[{"b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5c", "=", 
   RowBox[{
    RowBox[{"b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5d", "=", 
   RowBox[{
    RowBox[{"b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1d", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5e", "=", 
   RowBox[{
    RowBox[{"b1c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1e", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5f", "=", 
   RowBox[{
    RowBox[{"b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b1c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5g", "=", 
   RowBox[{"b1d", " ", 
    RowBox[{"invM", "[", 
     RowBox[{"3", ",", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5h", "=", 
   RowBox[{"b1e", " ", 
    RowBox[{"invM", "[", 
     RowBox[{"3", ",", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5i", "=", 
   RowBox[{
    RowBox[{"b1d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K5j", "=", 
   RowBox[{
    RowBox[{"b1e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9210006652876854`*^9, 3.9210008234046764`*^9}, {
  3.921603652262496*^9, 3.9216036522814903`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["K6", "Subsubsection",
 CellChangeTimes->{{3.921001649071562*^9, 3.9210016497123632`*^9}, 
   3.921603657333788*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K6a", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"S", "[", 
     RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b3a", " ", 
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], "-", 
      RowBox[{"2", "b1a", " ", 
       RowBox[{"invM", "[", 
        RowBox[{"2", ",", "3"}], "]"}], 
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "b3b", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], "-", 
       RowBox[{"b1b", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "3"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b3a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b3a", "-", 
       RowBox[{"2", "b1a", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "b3c", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], "-", 
       RowBox[{"b1c", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "3"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "b3d", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], "-", 
       RowBox[{"b1d", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "3"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b3b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6e", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b3c", "-", 
       RowBox[{"2", "b1c", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "b3e", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], "-", 
       RowBox[{"b1e", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "3"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "b1b", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", "b1c", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "+", "b3b"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "b3f", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], "-", 
       RowBox[{"b1f", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "3"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b3c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6g", "=", 
   RowBox[{
    RowBox[{"b3d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"2", "b1d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6h", "=", 
   RowBox[{
    RowBox[{"invM", "[", 
     RowBox[{"3", ",", "2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"b3e", "-", 
      RowBox[{"2", "b1e", " ", 
       RowBox[{"invM", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6i", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b3d", "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b1d", " ", 
           RowBox[{"invM", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "+", 
          RowBox[{"b1f", " ", 
           RowBox[{"invM", "[", 
            RowBox[{"2", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"b3f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K6j", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b3f", "-", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b1e", " ", 
           RowBox[{"invM", "[", 
            RowBox[{"2", ",", "1"}], "]"}]}], "+", 
          RowBox[{"b1f", " ", 
           RowBox[{"invM", "[", 
            RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"b3e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9210016774983344`*^9, 3.9210019727817574`*^9}, {
  3.9216036573467855`*^9, 3.9216036573697815`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["K7", "Subsubsection",
 CellChangeTimes->{{3.9210020760957727`*^9, 3.921002076460497*^9}, 
   3.921603662278968*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K7a", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"S", "[", 
     RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
    RowBox[{"invM", "[", 
     RowBox[{"3", ",", "3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"b4a", "-", 
      RowBox[{"2", "b1a", " ", 
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K7b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4a", "-", 
       RowBox[{"2", "b1a", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4b", "-", 
       RowBox[{"2", "b1b", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K7c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4a", "-", 
       RowBox[{"2", "b1a", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4c", "-", 
       RowBox[{"2", "b1c", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K7d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4b", "-", 
       RowBox[{"2", "b1b", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4d", "-", 
       RowBox[{"2", "b1d", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K7e", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4c", "-", 
       RowBox[{"2", "b1c", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4e", "-", 
       RowBox[{"2", "b1e", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K7f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"2", "b1c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"b4f", "-", 
       RowBox[{"2", "b1f", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b4b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b4c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K7g", "=", 
   RowBox[{
    RowBox[{"invM", "[", 
     RowBox[{"3", ",", "1"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"b4d", "-", 
      RowBox[{"2", "b1d", " ", 
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K7h", "=", 
   RowBox[{
    RowBox[{"invM", "[", 
     RowBox[{"3", ",", "2"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"b4e", "-", 
      RowBox[{"2", "b1e", " ", 
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K7i", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b1d", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], "+", 
       RowBox[{"b1f", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b4d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b4f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K7j", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b1e", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], "+", 
       RowBox[{"b1f", " ", 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"b4e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b4f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.92100209713093*^9, 3.9210023526415696`*^9}, {
  3.9216036622919188`*^9, 3.921603662315442*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["K8", "Subsubsection",
 CellChangeTimes->{{3.921002766107338*^9, 3.9210027664778214`*^9}, 
   3.921603666997896*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K8a", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"S", "[", 
     RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
    RowBox[{"invM", "[", 
     RowBox[{"3", ",", "3"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"b7a", "-", 
      RowBox[{"b1a", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"invM", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "+", 
         RowBox[{"invM", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K8b", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"b7b", "-", 
         RowBox[{"b1b", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"invM", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "+", 
            RowBox[{"invM", "[", 
             RowBox[{"3", ",", "2"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1a", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "2"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "1"}], "]"}]}], "+", 
         RowBox[{"b1a", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"2", ",", "1"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}], "-", 
         RowBox[{"b7a", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K8c", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"b7c", "-", 
         RowBox[{"b1c", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"invM", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "+", 
            RowBox[{"invM", "[", 
             RowBox[{"3", ",", "2"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1a", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "2"}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"2", ",", "2"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"b7a", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K8d", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"b7d", "-", 
         RowBox[{"b1d", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"invM", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "+", 
            RowBox[{"invM", "[", 
             RowBox[{"3", ",", "2"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "2"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "1"}], "]"}]}], "+", 
         RowBox[{"b1b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"2", ",", "1"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}], "-", 
         RowBox[{"b7b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K8e", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"b7e", "-", 
         RowBox[{"b1e", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"invM", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "+", 
            RowBox[{"invM", "[", 
             RowBox[{"3", ",", "2"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1c", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "2"}], "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"invM", "[", 
              RowBox[{"2", ",", "2"}], "]"}], 
             RowBox[{"invM", "[", 
              RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"b7c", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "2"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K8f", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
       RowBox[{"invM", "[", 
        RowBox[{"3", ",", "3"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"b7f", "-", 
         RowBox[{"b1f", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"invM", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "+", 
            RowBox[{"invM", "[", 
             RowBox[{"3", ",", "2"}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1b", " ", 
          SuperscriptBox[
           RowBox[{"invM", "[", 
            RowBox[{"3", ",", "2"}], "]"}], "2"]}], "+", 
         RowBox[{"b1b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"2", ",", "2"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}], "+", 
         RowBox[{"b1c", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "1"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "2"}], "]"}]}], "+", 
         RowBox[{"b1c", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"2", ",", "1"}], "]"}], 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}], "-", 
         RowBox[{"b7b", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "2"}], "]"}]}], "-", 
         RowBox[{"b7c", " ", 
          RowBox[{"invM", "[", 
           RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K8g", "=", 
   RowBox[{
    RowBox[{"b7d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "-", 
    RowBox[{"b1d", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "1"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K8h", "=", 
   RowBox[{
    RowBox[{"b7e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"b1e", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"invM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        RowBox[{"invM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K8i", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "b1d"}], " ", 
     SuperscriptBox[
      RowBox[{"invM", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "2"]}], "-", 
    RowBox[{"b1d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"b7d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b7f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K8j", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "b1e"}], " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "-", 
    RowBox[{"b1e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"b1f", " ", 
     SuperscriptBox[
      RowBox[{"invM", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "2"]}], "-", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"b7e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b7f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9210027910015516`*^9, 3.9210032089328036`*^9}, {
  3.9216036670124235`*^9, 3.921603667034295*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["K9", "Subsubsection",
 CellChangeTimes->{{3.921002766107338*^9, 3.9210027664778214`*^9}, {
   3.921003474553906*^9, 3.921003474774723*^9}, 3.92160367215495*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K9a", "=", 
   RowBox[{
    FractionBox["1", "2"], "b1a", " ", 
    RowBox[{"S", "[", 
     RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
    RowBox[{"invM", "[", 
     RowBox[{"2", ",", "3"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K9b", "=", 
   RowBox[{
    RowBox[{"b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K9c", "=", 
   RowBox[{
    RowBox[{"b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K9d", "=", 
   RowBox[{
    RowBox[{"b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1d", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K9e", "=", 
   RowBox[{
    RowBox[{"b1c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1e", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K9f", "=", 
   RowBox[{
    RowBox[{"b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b1c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K9g", "=", 
   RowBox[{"b1d", " ", 
    RowBox[{"invM", "[", 
     RowBox[{"2", ",", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K9h", "=", 
   RowBox[{"b1e", " ", 
    RowBox[{"invM", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K9i", "=", 
   RowBox[{
    RowBox[{"b1d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K9j", "=", 
   RowBox[{
    RowBox[{"b1e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9210040961644807`*^9, 3.921004236785242*^9}, {
  3.921603672168982*^9, 3.9216036721891975`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["K10", "Subsubsection",
 CellChangeTimes->{{3.9210042598986864`*^9, 3.9210042601200705`*^9}, 
   3.9216036306414366`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"K10a", "=", 
   RowBox[{
    FractionBox["1", "2"], "b1a", " ", 
    RowBox[{"S", "[", 
     RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
    RowBox[{"invM", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K10b", "=", 
   RowBox[{
    RowBox[{"b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1b", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K10c", "=", 
   RowBox[{
    RowBox[{"b1a", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1c", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K10d", "=", 
   RowBox[{
    RowBox[{"b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1d", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K10e", "=", 
   RowBox[{
    RowBox[{"b1c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1e", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K10f", "=", 
   RowBox[{
    RowBox[{"b1b", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b1c", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "b1f", " ", 
     RowBox[{"S", "[", 
      RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K10g", "=", 
   RowBox[{"b1d", " ", 
    RowBox[{"invM", "[", 
     RowBox[{"3", ",", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K10h", "=", 
   RowBox[{"b1e", " ", 
    RowBox[{"invM", "[", 
     RowBox[{"3", ",", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K10i", "=", 
   RowBox[{
    RowBox[{"b1d", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K10j", "=", 
   RowBox[{
    RowBox[{"b1e", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b1f", " ", 
     RowBox[{"invM", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9210042839160523`*^9, 3.921004438465994*^9}, {
  3.921603630653436*^9, 3.921603630676443*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["The scalar functions", "Subsection",
 CellChangeTimes->{{3.921527326614607*^9, 3.9215273615148916`*^9}, {
  3.9231032889113393`*^9, 3.9231032919560146`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]p", "=", 
   RowBox[{"S", "[", 
    RowBox[{"p", ",", "p\[Nu]p"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]e", "=", 
   RowBox[{"S", "[", 
    RowBox[{"pe", ",", "p\[Nu]p"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]p", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["\[Alpha]p", "2"], "-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "p"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]e", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["\[Alpha]e", "2"], "-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "pe"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]pe", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "pe"}], "]"}], "2"], "-", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "p"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "pe"}], "]"}]}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"pi_", ",", "pj_", ",", "pk_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pi", ",", "pk"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pj", ",", "pk"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"pk", ",", "pk"}], "]"}], 
     RowBox[{"S", "[", 
      RowBox[{"pi", ",", "pj"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8139965917374535`*^9, 3.8139966925558167`*^9}, {
  3.813996731236126*^9, 3.8139967592496185`*^9}, {3.9088253871418953`*^9, 
  3.9088254647374306`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", 
   FractionBox["1", 
    RowBox[{"8", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.813997384965811*^9, 3.813997415688633*^9}, {
   3.8140000311493063`*^9, 3.814000031625767*^9}, {3.9088255224969344`*^9, 
   3.9088255259295807`*^9}, 3.920850388229643*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]", " ", "\[Beta]p"}]], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"\[Alpha]p", "+", "\[Beta]p"}], 
      RowBox[{"\[Alpha]p", "-", "\[Beta]p"}]], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]", " ", "\[Beta]e"}]], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"\[Alpha]e", "+", "\[Beta]e"}], 
      RowBox[{"\[Alpha]e", "-", "\[Beta]e"}]], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8139973979220715`*^9, 3.8139974960050964`*^9}, {
   3.8140000348487062`*^9, 3.814000035300233*^9}, {3.908825542493261*^9, 
   3.908825568414366*^9}, 3.920850388243641*^9, {3.920864347791275*^9, 
   3.92086434807292*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{"0", ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "\[Pi]"}]], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"pe", ",", "pe"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "\[Pi]"}]], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"p", ",", "p"}], "]"}], 
      RowBox[{"S", "[", 
       RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8139975108126383`*^9, 3.81399753060258*^9}, {
   3.814000037653669*^9, 3.814000038072816*^9}, {3.9088256458854523`*^9, 
   3.9088256582107983`*^9}, 3.9208503882636623`*^9, {3.920864357549939*^9, 
   3.9208643648013067`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]", " ", "\[Gamma]pe", " ", 
      RowBox[{"S", "[", 
       RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}]], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "pe"}], "]"}], "+", "\[Gamma]pe"}], 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"p", ",", "pe"}], "]"}], "-", "\[Gamma]pe"}]], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8139975376250553`*^9, 3.813997577123072*^9}, {
   3.8140000411280823`*^9, 3.8140000415766897`*^9}, {3.908825682888787*^9, 
   3.9088257219153285`*^9}, 3.9208503882766705`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Delta]", "[", 
        RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], 
       SuperscriptBox["\[Beta]p", "2"]], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"pe", ",", "p\[Nu]p", ",", "p"}], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]p", "3"]}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Alpha]p", "+", "\[Beta]p"}], 
         RowBox[{"\[Alpha]p", "-", "\[Beta]p"}]], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Delta]", "[", 
        RowBox[{"pe", ",", "p", ",", "p\[Nu]p"}], "]"}], 
       SuperscriptBox["\[Beta]e", "2"]], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"p", ",", "p\[Nu]p", ",", "pe"}], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]e", "3"]}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Alpha]e", "+", "\[Beta]e"}], 
         RowBox[{"\[Alpha]e", "-", "\[Beta]e"}]], "]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9090857310139704`*^9, 3.9090857543509045`*^9}, 
   3.9208503883521934`*^9, {3.9208643757314186`*^9, 3.9208643760290794`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"pe", ",", "p\[Nu]p", ",", "p"}], "]"}]}], 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"p", ",", "p"}], "]"}], 
        SuperscriptBox["\[Beta]p", "2"]}]], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Delta]", "[", 
         RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], 
        SuperscriptBox["\[Beta]p", "3"]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Alpha]p", "+", "\[Beta]p"}], 
         RowBox[{"\[Alpha]p", "-", "\[Beta]p"}]], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"p", ",", "p\[Nu]p", ",", "pe"}], "]"}]}], 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"pe", ",", "pe"}], "]"}], 
        SuperscriptBox["\[Beta]e", "2"]}]], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Delta]", "[", 
         RowBox[{"pe", ",", "p", ",", "p\[Nu]p"}], "]"}], 
        SuperscriptBox["\[Beta]e", "3"]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Alpha]e", "+", "\[Beta]e"}], 
         RowBox[{"\[Alpha]e", "-", "\[Beta]e"}]], "]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9088259195355563`*^9, 3.9088259420295014`*^9}, 
   3.9208503883041916`*^9, {3.920864386623505*^9, 3.92086438695077*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"\[Delta]", "[", 
           RowBox[{"p", ",", "p\[Nu]p", ",", "pe"}], "]"}], "2"]}], 
        RowBox[{"4", 
         SuperscriptBox["\[Beta]e", "5"]}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Alpha]e", "+", "\[Beta]e"}], 
         RowBox[{"\[Alpha]e", "-", "\[Beta]e"}]], "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"pe", ",", "p", ",", "p\[Nu]p"}], "]"}], 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"p", ",", "p\[Nu]p", ",", "pe"}], "]"}]}], 
       SuperscriptBox["\[Beta]e", "4"]], "+", 
      FractionBox[
       RowBox[{"\[Alpha]e", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"pe", ",", "p", ",", "p\[Nu]p"}], "]"}], "2"]}], 
       RowBox[{"2", 
        SuperscriptBox["\[Beta]e", "4"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Beta]e", "2"], 
           SuperscriptBox["\[Beta]p", "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"\[Delta]", "[", 
            RowBox[{"pe", ",", "p", ",", "p\[Nu]p"}], "]"}], "2"]}], 
         RowBox[{"4", 
          SuperscriptBox["\[Beta]e", "4"]}]], ")"}], 
       RowBox[{"(", 
        RowBox[{"\[Alpha]e", "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"pe", ",", "pe"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}], 
           RowBox[{"2", "\[Beta]e"}]], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"\[Alpha]e", "+", "\[Beta]e"}], 
            RowBox[{"\[Alpha]e", "-", "\[Beta]e"}]], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", "2"}]}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"\[Delta]", "[", 
           RowBox[{"pe", ",", "p\[Nu]p", ",", "p"}], "]"}], "2"]}], 
        RowBox[{"4", 
         SuperscriptBox["\[Beta]p", "5"]}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Alpha]p", "+", "\[Beta]p"}], 
         RowBox[{"\[Alpha]p", "-", "\[Beta]p"}]], "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"pe", ",", "p\[Nu]p", ",", "p"}], "]"}]}], 
       SuperscriptBox["\[Beta]p", "4"]], "+", 
      FractionBox[
       RowBox[{"\[Alpha]p", " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], "2"]}], 
       RowBox[{"2", 
        SuperscriptBox["\[Beta]p", "4"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Beta]p", "2"], 
           SuperscriptBox["\[Beta]e", "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"\[Delta]", "[", 
            RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], "2"]}], 
         RowBox[{"4", 
          SuperscriptBox["\[Beta]p", "4"]}]], ")"}], 
       RowBox[{"(", 
        RowBox[{"\[Alpha]p", "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"S", "[", 
             RowBox[{"p", ",", "p"}], "]"}], 
            RowBox[{"S", "[", 
             RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}]}], 
           RowBox[{"2", "\[Beta]p"}]], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"\[Alpha]p", "+", "\[Beta]p"}], 
            RowBox[{"\[Alpha]p", "-", "\[Beta]p"}]], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.813997855329899*^9, 3.8139980463415775`*^9}, {
   3.814000049858653*^9, 3.814000050288163*^9}, {3.908825982550168*^9, 
   3.908826104962779*^9}, 3.9208503883301907`*^9, {3.920864433461276*^9, 
   3.92086451083072*^9}, 3.9208645638063965`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"p", ",", "p\[Nu]p", ",", "pe"}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"pe", ",", "pe"}], "]"}], 
        SuperscriptBox["\[Beta]e", "4"]}]], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"p", ",", "p\[Nu]p", ",", "pe"}], "]"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"pe", ",", "p", ",", "p\[Nu]p"}], "]"}]}], 
        SuperscriptBox["\[Beta]e", "5"]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Alpha]e", "+", "\[Beta]e"}], 
         RowBox[{"\[Alpha]e", "-", "\[Beta]e"}]], "]"}]}], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"\[Delta]", "[", 
         RowBox[{"pe", ",", "p", ",", "p\[Nu]p"}], "]"}], "2"], 
       SuperscriptBox["\[Beta]e", "4"]], "-", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Beta]e", "2"], 
           SuperscriptBox["\[Beta]p", "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"\[Delta]", "[", 
            RowBox[{"pe", ",", "p", ",", "p\[Nu]p"}], "]"}], "2"]}], 
         RowBox[{"2", 
          SuperscriptBox["\[Beta]e", "4"]}]], ")"}], 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{
          FractionBox["\[Alpha]e", "\[Beta]e"], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"\[Alpha]e", "+", "\[Beta]e"}], 
            RowBox[{"\[Alpha]e", "-", "\[Beta]e"}]], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2"}]}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]", "[", 
          RowBox[{"pe", ",", "p\[Nu]p", ",", "p"}], "]"}], "2"]}], 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"p", ",", "p"}], "]"}], 
        SuperscriptBox["\[Beta]p", "4"]}]], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"p\[Nu]p", ",", "p\[Nu]p"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"pe", ",", "p\[Nu]p", ",", "p"}], "]"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}]}], 
        SuperscriptBox["\[Beta]p", "5"]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Alpha]p", "+", "\[Beta]p"}], 
         RowBox[{"\[Alpha]p", "-", "\[Beta]p"}]], "]"}]}], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"\[Delta]", "[", 
         RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], "2"], 
       SuperscriptBox["\[Beta]p", "4"]], "-", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Beta]p", "2"], 
           SuperscriptBox["\[Beta]e", "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"\[Delta]", "[", 
            RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], "2"]}], 
         RowBox[{"2", 
          SuperscriptBox["\[Beta]p", "4"]}]], ")"}], 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{
          FractionBox["\[Alpha]p", "\[Beta]p"], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"\[Alpha]p", "+", "\[Beta]p"}], 
            RowBox[{"\[Alpha]p", "-", "\[Beta]p"}]], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8139983809658623`*^9, 3.813998524883396*^9}, {
   3.8140000533884068`*^9, 3.8140000538525295`*^9}, {3.908826122896912*^9, 
   3.9088262249212556`*^9}, 3.9208503883391914`*^9, {3.920864587104773*^9, 
   3.920864654780142*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", "\[Pi]"}]], "\[Alpha]p"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", "\[Pi]"}]], "\[Alpha]e"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.909085893223856*^9, 3.909085920072257*^9}, 
   3.9208503883561907`*^9, {3.9208647027722974`*^9, 3.920864712840638*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ifun", "[", 
    RowBox[{
     RowBox[{"-", "3"}], ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"64", "\[Pi]", " ", 
      SuperscriptBox["\[Beta]e", "7"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["\[Alpha]p", "2"], 
          SuperscriptBox["\[Beta]e", "4"], 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}]}], "+", 
         RowBox[{"2", "\[Alpha]p", " ", "\[Alpha]e", " ", 
          SuperscriptBox["\[Beta]e", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Beta]p", "2"], 
             SuperscriptBox["\[Beta]e", "2"]}], "-", 
            RowBox[{"3", 
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]e", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", 
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], "3"]}], "-", 
            RowBox[{"3", 
             SuperscriptBox["\[Beta]p", "2"], 
             SuperscriptBox["\[Beta]e", "2"], 
             RowBox[{"\[Delta]", "[", 
              RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["\[Beta]p", "2"], 
          SuperscriptBox["\[Beta]e", "4"], 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Beta]e", "2"], 
          SuperscriptBox[
           RowBox[{"\[Delta]", "[", 
            RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], "3"]}]}], ")"}], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"\[Alpha]e", "+", "\[Beta]e"}], 
         RowBox[{"\[Alpha]e", "-", "\[Beta]e"}]], "]"}]}], "+", 
      RowBox[{
       FractionBox["2", 
        RowBox[{
         SuperscriptBox["\[Alpha]e", "2"], "-", 
         SuperscriptBox["\[Beta]e", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["\[Alpha]p", "3"], 
          SuperscriptBox["\[Beta]e", "7"]}], "-", 
         RowBox[{"6", 
          SuperscriptBox["\[Alpha]p", "2"], "\[Alpha]e", " ", 
          SuperscriptBox["\[Beta]e", "5"], 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}]}], "+", 
         RowBox[{"6", "\[Alpha]p", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Alpha]e", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", 
                SuperscriptBox["\[Beta]e", "3"], 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], "2"]}], 
               "-", 
               RowBox[{
                SuperscriptBox["\[Beta]p", "2"], 
                SuperscriptBox["\[Beta]e", "5"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]p", "2"], 
             SuperscriptBox["\[Beta]e", "7"]}], "-", 
            RowBox[{"2", 
             SuperscriptBox["\[Beta]e", "5"], 
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], "2"]}]}], 
           ")"}]}], "+", 
         RowBox[{"\[Alpha]e", " ", "\[Beta]e", " ", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             SuperscriptBox["\[Alpha]e", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", 
                SuperscriptBox["\[Beta]p", "2"], 
                SuperscriptBox["\[Beta]e", "2"]}], "-", 
               RowBox[{"5", 
                SuperscriptBox[
                 RowBox[{"\[Delta]", "[", 
                  RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], "2"]}]}], 
              ")"}]}], "-", 
            RowBox[{"9", 
             SuperscriptBox["\[Beta]p", "2"], 
             SuperscriptBox["\[Beta]e", "4"]}], "+", 
            RowBox[{"13", 
             SuperscriptBox["\[Beta]e", "2"], 
             SuperscriptBox[
              RowBox[{"\[Delta]", "[", 
               RowBox[{"p", ",", "pe", ",", "p\[Nu]p"}], "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921549163065172*^9, 3.921549178482298*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["final integrand", "Subsection",
 CellChangeTimes->{{3.921590274525693*^9, 3.921590276858509*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"integrand1", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr1rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand2", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr2rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand3", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr3rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand4", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr4rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand5", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr5rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand6", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr6rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand7", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr7rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand8", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr8rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand9", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr9rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand10", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr10rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand11", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr11rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand12", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr12rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand13", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr13rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand14", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr14rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand15", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr15rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand16", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr16rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand17", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr17rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand18", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr18rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand19", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr19rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand20", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr20rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand21", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr21rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand22", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr22rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand23", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr23rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand24", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr24rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand25", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr25rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand26", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr26rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand27", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr27rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand28", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr28rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand29", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr29rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand30", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr30rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand31", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr31rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand32", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr32rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand33", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr33rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand34", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr34rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand35", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr35rep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integrand36", "[", 
    RowBox[{"vp\[Nu]p_", ",", "Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["vp\[Nu]p", "2"], "Mbr36rep"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9215902786934175`*^9, 3.92159047034814*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["regular bremsstrahlung ", "Section",
 CellChangeTimes->{{3.921589015375576*^9, 3.9215890228333254`*^9}, 
   3.9229066854542446`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Masses", " ", "in", " ", "MeV"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.92158902734725*^9, 3.9215890314979463`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mp", "=", "938.27208816"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mn", "=", "939.5654205"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"me", "=", "0.51099895000"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9078429668528976`*^9, 3.90784303574216*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   RowBox[{"-", "1.27"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.921589251849784*^9, 3.921589254204191*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mN", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"mn", "+", "mp"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215890837048388`*^9, 3.9215890895096626`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Em", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["mn", "2"], "-", 
     SuperscriptBox["mp", "2"], "+", 
     SuperscriptBox["me", "2"]}], 
    RowBox[{"2", "mn"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9201474032898607`*^9, 3.9201474164590387`*^9}, 
   3.9204673224030905`*^9, {3.921598793168685*^9, 3.9215987955639424`*^9}, {
   3.921599765893567*^9, 3.9215997678014426`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "These", " ", "are", " ", "the", " ", "functions", " ", "in", " ", 
   "gbremreg", " ", "that", " ", "we", " ", "need"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9231033031565485`*^9, 3.923103324761376*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]reg1", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand1", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg2", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand2", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg3", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand3", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg4", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand4", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg5", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand5", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg6", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand6", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg7", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand7", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg8", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand8", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg9", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand9", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg10", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand10", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg11", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand11", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg12", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand12", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg13", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand13", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg14", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand14", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg15", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand15", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg16", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand16", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg17", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand17", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg18", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand18", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg19", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand19", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg20", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand20", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg21", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand21", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg22", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand22", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg23", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand23", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg24", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand24", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg25", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand25", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg26", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand26", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg27", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand27", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg28", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand28", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg29", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand29", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg30", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand30", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg31", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand31", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg32", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand32", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg33", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand33", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg34", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand34", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg35", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand35", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]reg36", "[", 
   RowBox[{"Ee_", ",", "cp_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"integrand36", "[", 
     RowBox[{"vp\[Nu]p", ",", "Ee", ",", "cp"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"vp\[Nu]p", ",", "0", ",", 
      RowBox[{"Em", "-", "Ee"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9215891309412136`*^9, 3.921589139245349*^9}, {
   3.9215891760378666`*^9, 3.921589218341591*^9}, {3.9215896009120607`*^9, 
   3.921589619736874*^9}, {3.9215900952351675`*^9, 3.921590113417344*^9}, 
   3.92159018684898*^9, {3.9215927356264706`*^9, 3.9215929342230415`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["examples", "Section",
 CellChangeTimes->{{3.921589015375576*^9, 3.9215890228333254`*^9}, {
  3.923098997134708*^9, 3.923098998053032*^9}, {3.923099757150468*^9, 
  3.9230997577216654`*^9}}],

Cell[CellGroupData[{

Cell["Numerical test", "Subsection",
 CellChangeTimes->{{3.9215938843907676`*^9, 3.9215938868540792`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg1", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215929404918737`*^9, 3.921592948145803*^9}, {
  3.921594059061434*^9, 3.921594059226577*^9}}],

Cell[BoxData[
 FormBox["0.39883328886329983`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9215929486381907`*^9, 3.921594059784506*^9, 
  3.9215997343430166`*^9, 3.921600124074144*^9, 3.921603991531948*^9, 
  3.922149970628916*^9, 3.922158594941161*^9, 3.9221851278185377`*^9, 
  3.9223286920811176`*^9, 3.9231038234679456`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg2", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215929527741556`*^9, 3.921592952858984*^9}, {
  3.921594061831641*^9, 3.92159406192797*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "1.2516671136943769`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.921592953188344*^9, 3.921594062272732*^9, 
  3.9215997344165306`*^9, 3.9216001241471424`*^9, 3.921603991606168*^9, 
  3.9221499707042727`*^9, 3.922158595036372*^9, 3.922185127918082*^9, 
  3.922328692160658*^9, 3.9231038236378193`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg3", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215929551484623`*^9, 3.921592955228696*^9}, {
  3.921594064237483*^9, 3.921594064317399*^9}}],

Cell[BoxData[
 FormBox["1.0820427023516013`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9215929555668244`*^9, 3.9215940647155657`*^9, 
  3.9215997345097632`*^9, 3.9216001242336674`*^9, 3.9216039916887264`*^9, 
  3.922149970824649*^9, 3.9221585951293263`*^9, 3.922185128035648*^9, 
  3.9223286922567124`*^9, 3.923103823810403*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg4", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921592957855667*^9, 3.921592957999242*^9}, {
  3.921594066812853*^9, 3.9215940669527855`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "2.2086117649675034`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9215929583480673`*^9, 3.921594067335633*^9, 
  3.9215997346412945`*^9, 3.9216001243587484`*^9, 3.9216039918202505`*^9, 
  3.922149970964134*^9, 3.922158595270057*^9, 3.9221851282457933`*^9, 
  3.9223286923998785`*^9, 3.923103824204118*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg5", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215929613860226`*^9, 3.9215929617474966`*^9}, {
  3.921594069097867*^9, 3.9215940691923285`*^9}}],

Cell[BoxData[
 FormBox["0.6243567927640266`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9215929621592865`*^9, 3.921594069588293*^9, 
  3.921599734768825*^9, 3.9216001245117474`*^9, 3.9216039919538126`*^9, 
  3.9221499711022897`*^9, 3.9221585954171376`*^9, 3.922185128682595*^9, 
  3.9223286926112347`*^9, 3.923103824471958*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg6", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921592964702577*^9, 3.921592964922619*^9}, {
  3.921594071951908*^9, 3.921594072041933*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.4666429872417074`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9215929652594767`*^9, 3.921594072491005*^9, 
  3.921599734916897*^9, 3.9216001246608205`*^9, 3.9216039920961027`*^9, 
  3.9221499712642164`*^9, 3.922158595828895*^9, 3.922185128889701*^9, 
  3.922328692822898*^9, 3.923103824782849*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg7", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215929677330933`*^9, 3.9215929680635557`*^9}, {
  3.9215940742616787`*^9, 3.9215940743654723`*^9}}],

Cell[BoxData[
 FormBox["3.2925303099552012`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921592968663342*^9, 3.921594074820462*^9, 
  3.921599735122945*^9, 3.9216001248463736`*^9, 3.921603992275182*^9, 
  3.9221499716680202`*^9, 3.9221585960381727`*^9, 3.922185129210947*^9, 
  3.922328693226953*^9, 3.92310382519831*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg8", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215929726024537`*^9, 3.9215929729677124`*^9}, {
  3.921594076987095*^9, 3.9215940771107674`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "2.6366679846867918`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.921592973537978*^9, 3.9215940775432587`*^9, 
  3.921599735435671*^9, 3.9216001251359787`*^9, 3.921603992587084*^9, 
  3.9221499718624516`*^9, 3.9221585962452173`*^9, 3.9221851294640274`*^9, 
  3.9223286934128857`*^9, 3.9231038256257577`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg9", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215929754983454`*^9, 3.921592975718419*^9}, {
  3.9215940793773127`*^9, 3.9215940794861193`*^9}}],

Cell[BoxData[
 FormBox["1.8593349122684448`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9215929762821*^9, 3.9215940798516665`*^9, 
  3.921599735528202*^9, 3.9216001252194967`*^9, 3.921603992675638*^9, 
  3.922149971964965*^9, 3.9221585963427687`*^9, 3.922185129580574*^9, 
  3.9223286935024157`*^9, 3.9231038257766085`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg10", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.92159297842496*^9, {3.9215940818366423`*^9, 3.921594081935559*^9}}],

Cell[BoxData[
 FormBox["0.658759741469537`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921592978979163*^9, 3.921594082297496*^9, 
  3.9215997356177387`*^9, 3.921600125305046*^9, 3.921603992759673*^9, 
  3.922149972077383*^9, 3.922158596447525*^9, 3.922185129680123*^9, 
  3.922328693604686*^9, 3.9231038259527464`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg11", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.921592981019121*^9, {3.92159408474771*^9, 3.921594084862402*^9}}],

Cell[BoxData[
 FormBox["1.9639352882057453`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9215929814600353`*^9, 3.921594085291673*^9, 
  3.9215997357711086`*^9, 3.921600125440626*^9, 3.9216039929067464`*^9, 
  3.922149972261857*^9, 3.922158596667444*^9, 3.9221851298782167`*^9, 
  3.9223286937945538`*^9, 3.9231038263149796`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg12", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9215929835236273`*^9, {3.9215940871431117`*^9, 3.92159408725082*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "4.918712897583893`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.921592983969429*^9, 3.921594087693277*^9, 
  3.9215997359691806`*^9, 3.9216001256326895`*^9, 3.921603993123642*^9, 
  3.922149972508993*^9, 3.9221585968965654`*^9, 3.9221851301678596`*^9, 
  3.9223286940207047`*^9, 3.9231038268470497`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg13", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9215929865255995`*^9, {3.9215940898319273`*^9, 3.9215940899413157`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "1.2542676246186768`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.921592987010785*^9, 3.9215940903524294`*^9, 
  3.921599736155254*^9, 3.921600125829997*^9, 3.9216039933167076`*^9, 
  3.922149972763904*^9, 3.922158597126728*^9, 3.922185130470104*^9, 
  3.922328694241782*^9, 3.9231038272560453`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg14", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9215929894112616`*^9, {3.921594093023918*^9, 3.9215940931284676`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.33117140587104893`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9215929897226744`*^9, 3.921594093459337*^9, 
  3.9215997362723107`*^9, 3.9216001259181776`*^9, 3.921603993435302*^9, 
  3.922149972863999*^9, 3.922158597185568*^9, 3.9221851305976725`*^9, 
  3.9223286943403215`*^9, 3.9231038274308443`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg15", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.921592992301238*^9, {3.921594095534289*^9, 3.9215940956586413`*^9}}],

Cell[BoxData[
 FormBox["0.8592318136960759`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921592992730644*^9, 3.9215940961363287`*^9, 
  3.9215997365540915`*^9, 3.9216001261766453`*^9, 3.9216039936796346`*^9, 
  3.9221499732478685`*^9, 3.922158597455716*^9, 3.922185130950956*^9, 
  3.9223286945965214`*^9, 3.923103827995716*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg16", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9215929951783576`*^9, {3.9215940981297846`*^9, 3.921594098248689*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.2554461735073601`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.921592995544736*^9, 3.921594098712365*^9, 
  3.921599736713995*^9, 3.921600126361617*^9, 3.921603993855873*^9, 
  3.9221499735000143`*^9, 3.9221585976852393`*^9, 3.922185131177037*^9, 
  3.9223286948288517`*^9, 3.923103828357937*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg17", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.921592998214435*^9, {3.9215941007083793`*^9, 3.9215941008389874`*^9}}],

Cell[BoxData[
 FormBox["0.9324443555166266`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921592998766717*^9, 3.921594101263401*^9, 
  3.9215997368679094`*^9, 3.921600126518154*^9, 3.9216039940039463`*^9, 
  3.922149973696015*^9, 3.9221585979247303`*^9, 3.9221851313791285`*^9, 
  3.922328695025938*^9, 3.923103828635166*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg18", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9215930010746984`*^9, {3.9215941031547966`*^9, 3.9215941032878265`*^9}}],

Cell[BoxData[
 FormBox["0.0443893175117536`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921593001674822*^9, 3.921594103682782*^9, 
  3.9215997370315123`*^9, 3.921600126707671*^9, 3.9216039941820745`*^9, 
  3.922149973908628*^9, 3.92215859811317*^9, 3.9221851315842123`*^9, 
  3.9223286952540464`*^9, 3.923103828971836*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg19", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921593004822605*^9, 3.9215930060146413`*^9}, {
  3.921594105669265*^9, 3.921594105833686*^9}}],

Cell[BoxData[
 FormBox["0.4176691552904167`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921593006633192*^9, 3.92159410623434*^9, 
  3.921599737196336*^9, 3.921600126875778*^9, 3.9216039943397484`*^9, 
  3.922149974112982*^9, 3.9221585983007116`*^9, 3.922185131777295*^9, 
  3.9223286954407253`*^9, 3.923103829209197*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg20", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921593011395127*^9, 3.9215930116247225`*^9}, {
  3.9215941079948287`*^9, 3.9215941081329393`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.42216151288975645`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9215930122022953`*^9, 3.9215941085777597`*^9, 
  3.9215997373937736`*^9, 3.9216001270528865`*^9, 3.9216039945438023`*^9, 
  3.9221499742990103`*^9, 3.9221585985210304`*^9, 3.922185132018976*^9, 
  3.922328695620646*^9, 3.923103829411833*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg21", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{
  3.921593014084437*^9, {3.921594110433309*^9, 3.9215941105841007`*^9}}],

Cell[BoxData[
 FormBox["0.3037529787028246`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9215930144707565`*^9, 3.921594110959629*^9, 
  3.9215997375088935`*^9, 3.9216001272423244`*^9, 3.9216039946523423`*^9, 
  3.922149974435561*^9, 3.9221585986698437`*^9, 3.922185132166541*^9, 
  3.922328695757206*^9, 3.9231038295845823`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg22", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921593016529786*^9, 3.9215930167956266`*^9}, {
  3.9215941128876595`*^9, 3.921594113024459*^9}}],

Cell[BoxData[
 FormBox["2.4794007734926256`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921593017100547*^9, 3.921594113411428*^9, 
  3.9215997376184206`*^9, 3.9216001273933935`*^9, 3.921603994749895*^9, 
  3.9221499745715303`*^9, 3.922158598799103*^9, 3.922185132301609*^9, 
  3.9223286958810034`*^9, 3.923103829743577*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg23", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921593020578043*^9, 3.9215930207585955`*^9}, {
  3.921594115378718*^9, 3.9215941154925213`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.14653286539638977`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9215930214052143`*^9, 3.92159411632858*^9, 
  3.9215997379038973`*^9, 3.921600127797535*^9, 3.9216039950244665`*^9, 
  3.922149974902935*^9, 3.9221585991641364`*^9, 3.9221851326572905`*^9, 
  3.922328696210926*^9, 3.923103830388791*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg24", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921593024936963*^9, 3.92159302527709*^9}, {
  3.9215941180938897`*^9, 3.9215941182229586`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "4.97935793462765`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9215930257577357`*^9, 3.921594118768014*^9, 
  3.9215997381800656`*^9, 3.921600128114155*^9, 3.9216039953056746`*^9, 
  3.922149975274544*^9, 3.922158599452797*^9, 3.922185133066516*^9, 
  3.922328696576742*^9, 3.923103830738094*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg25", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921593028253148*^9, 3.9215930287992787`*^9}, {
  3.9215941207428145`*^9, 3.921594120853028*^9}}],

Cell[BoxData[
 FormBox["0.7254327847597708`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921593029237262*^9, 3.92159412170553*^9, 
  3.9215997383341064`*^9, 3.9216001283119593`*^9, 3.9216039954522142`*^9, 
  3.9221499754611545`*^9, 3.9221585996479344`*^9, 3.9221851332646465`*^9, 
  3.9223286967608533`*^9, 3.923103831061544*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg26", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215930312740335`*^9, 3.921593031619217*^9}, {
  3.921594123729967*^9, 3.92159412382406*^9}}],

Cell[BoxData[
 FormBox["0.15176565767795885`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9215930322145224`*^9, 3.921594124260684*^9, 
  3.9215997385152254`*^9, 3.9216001284780245`*^9, 3.9216039956726503`*^9, 
  3.922149975671494*^9, 3.922158599824329*^9, 3.92218513350926*^9, 
  3.922328696956122*^9, 3.923103831503579*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg27", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921593036193877*^9, 3.921593036529853*^9}, {
  3.9215941261890497`*^9, 3.921594126319022*^9}}],

Cell[BoxData[
 FormBox["0.887394521482498`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9215930370604105`*^9, 3.921594126680882*^9, 
  3.921599738610838*^9, 3.9216001286084213`*^9, 3.921603995784805*^9, 
  3.922149975792802*^9, 3.922158600003225*^9, 3.922185133622813*^9, 
  3.922328697080015*^9, 3.9231038316828527`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg28", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215930390839005`*^9, 3.9215930393156033`*^9}, {
  3.9215941285676527`*^9, 3.9215941286738896`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "1.9123197862835541`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.921593039958444*^9, 3.9215941291449327`*^9, 
  3.921599738833745*^9, 3.9216001288145275`*^9, 3.9216039959998713`*^9, 
  3.922149976024948*^9, 3.922158600292317*^9, 3.9221851338738966`*^9, 
  3.9223286973149595`*^9, 3.9231038320967197`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg29", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921593041785215*^9, 3.921593042016576*^9}, {
  3.921594130903527*^9, 3.9215941310229597`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "1.0813055881831044`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.921593042558764*^9, 3.921594131418459*^9, 
  3.9215997389492717`*^9, 3.921600128939085*^9, 3.921603996099419*^9, 
  3.9221499761770396`*^9, 3.9221586004385653`*^9, 3.922185134017045*^9, 
  3.922328697459087*^9, 3.92310383240825*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg30", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215930445311995`*^9, 3.9215930460136023`*^9}, {
  3.9215941332636538`*^9, 3.9215941334030824`*^9}}],

Cell[BoxData[
 FormBox["1.7937657272685357`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921593046765608*^9, 3.9215941338915772`*^9, 
  3.921599739227866*^9, 3.9216001292228975`*^9, 3.921603996373858*^9, 
  3.9221499765137634`*^9, 3.9221586008500195`*^9, 3.9221851345158887`*^9, 
  3.922328697762746*^9, 3.9231038329602165`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg31", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215930493599424`*^9, 3.921593049645646*^9}, {
  3.9215941358878202`*^9, 3.921594136032379*^9}}],

Cell[BoxData[
 FormBox["0.0978519502886763`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921593050133922*^9, 3.921594136456978*^9, 
  3.9215997394176702`*^9, 3.9216001294378943`*^9, 3.921603996548399*^9, 
  3.922149976763369*^9, 3.922158601161143*^9, 3.9221851348408737`*^9, 
  3.9223286979538283`*^9, 3.9231038332900906`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg32", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215930548313932`*^9, 3.921593055198238*^9}, {
  3.92159413946459*^9, 3.921594139600032*^9}}],

Cell[BoxData[
 FormBox["1.4748790219326438`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921593055591614*^9, 3.921594140042408*^9, 
  3.92159973962274*^9, 3.921600129608971*^9, 3.921603996762546*^9, 
  3.9221499769764194`*^9, 3.9221586014274797`*^9, 3.9221851350970135`*^9, 
  3.9223286981428947`*^9, 3.9231038336524873`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg33", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921593057736459*^9, 3.9215930579370356`*^9}, {
  3.921594141830326*^9, 3.9215941419542065`*^9}}],

Cell[BoxData[
 FormBox["0.3127737657053872`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921593058353156*^9, 3.921594142372037*^9, 
  3.9215997397778597`*^9, 3.9216001297640038`*^9, 3.921603996931602*^9, 
  3.922149977169693*^9, 3.9221586016368275`*^9, 3.922185135335209*^9, 
  3.9223286983002415`*^9, 3.923103833850256*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg34", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215930603122134`*^9, 3.9215930609340553`*^9}, {
  3.921594144374771*^9, 3.921594144504469*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.5240984732809156`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9215930618313117`*^9, 3.921594144909501*^9, 
  3.921599739949775*^9, 3.921600129957428*^9, 3.921603997091394*^9, 
  3.9221499773883076`*^9, 3.922158601816206*^9, 3.92218513554009*^9, 
  3.9223286984703197`*^9, 3.923103834070794*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg35", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.921593064281799*^9, 3.9215930648753004`*^9}, {
  3.9215941467006364`*^9, 3.9215941468239264`*^9}}],

Cell[BoxData[
 FormBox["1.361740202826101`", TraditionalForm]], "Output",
 CellChangeTimes->{3.921593065462614*^9, 3.9215941472178545`*^9, 
  3.9215997401169863`*^9, 3.9216001301229877`*^9, 3.921603997257572*^9, 
  3.9221499775881314`*^9, 3.92215860201235*^9, 3.922185135815339*^9, 
  3.922328698709509*^9, 3.923103834290635*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]reg36", "[", 
  RowBox[{
   RowBox[{"0.5", "Em"}], ",", "0.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9215930680571566`*^9, 3.921593069060486*^9}, {
  3.921594149647032*^9, 3.9215941497992144`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.4423171582177753`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9215930697268033`*^9, 3.9215941502435427`*^9, 
  3.9215997402799406`*^9, 3.9216001302995872`*^9, 3.921603997435627*^9, 
  3.9221499778279743`*^9, 3.922158602368581*^9, 3.9221851360414476`*^9, 
  3.922328698912258*^9, 3.9231038345722427`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Consistency test", "Subsection",
 CellChangeTimes->{{3.9215947124790964`*^9, 3.9215947157809114`*^9}, {
  3.9230991604805574`*^9, 3.923099161146124*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]E", "[", "Ee_", "]"}], "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["Ee", "2"], "-", 
      SuperscriptBox["me", "2"]}]], "Ee"]}], ";"}]], "Input",
 CellChangeTimes->{{3.92159477275603*^9, 3.9215948156176605`*^9}, {
  3.9221525247645273`*^9, 3.9221525283405724`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gn", "[", "Ee_", "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"Log", "[", 
        FractionBox["mN", "me"], "]"}]}], "-", 
      FractionBox["3", "4"], "+", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
          RowBox[{"ArcTanh", "[", 
           RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"Em", "-", "Ee"}], ")"}]}], "me"], "]"}], "+", 
         FractionBox[
          RowBox[{"Em", "-", "Ee"}], 
          RowBox[{"3", "Ee"}]], "-", 
         FractionBox["3", "2"]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["4", 
        RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", 
           RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
       RowBox[{"ArcTanh", "[", 
        RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Em", "-", "Ee"}], ")"}], "2"], 
          RowBox[{"6", 
           SuperscriptBox["Ee", "2"]}]], "-", 
         RowBox[{"4", 
          RowBox[{"ArcTanh", "[", 
           RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215947485602555`*^9, 3.9215947491450577`*^9}, {
  3.9215948185292373`*^9, 3.9215948641319017`*^9}, {3.922150240606119*^9, 
  3.9221502419445596`*^9}, {3.922150322529643*^9, 3.9221503281449966`*^9}, {
  3.9221520763591433`*^9, 3.9221520764593387`*^9}, {3.922152541732202*^9, 
  3.9221525753569765`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fn", "[", "Ee_", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["2", "3"], 
     FractionBox[
      RowBox[{"Em", "-", "Ee"}], "Ee"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "8"], 
        FractionBox[
         RowBox[{"Em", "-", "Ee"}], "Ee"]}]}], ")"}], 
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", 
          RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], 
          RowBox[{"1", "-", 
           RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], "]"}]}], "-", "1"}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Em", "-", "Ee"}], ")"}], "2"], 
      SuperscriptBox["Ee", "2"]]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}], 
      RowBox[{"2", 
       RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9221503379876404`*^9, 3.922150429845652*^9}, 
   3.922150504939883*^9, {3.9221525806177087`*^9, 3.9221526040986185`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hn1", "[", "Ee_", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], 
     FractionBox[
      RowBox[{"Em", "-", "Ee"}], "Ee"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}], 
            RowBox[{"8", 
             SuperscriptBox[
              RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}]], 
           FractionBox[
            RowBox[{"Em", "-", "Ee"}], "Ee"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], 
             RowBox[{"1", "-", 
              RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], "]"}]}], "-", "2"}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], 
        FractionBox[
         RowBox[{"Em", "-", "Ee"}], "Ee"]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], 
       RowBox[{"1", "-", 
        RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.92215073858918*^9, 3.922150816814357*^9}, {
  3.9221526074161015`*^9, 3.9221526271751823`*^9}, {3.922187783212287*^9, 
  3.922187853676158*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hn2", "[", "Ee_", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], "3"], 
     FractionBox[
      RowBox[{"Em", "-", "Ee"}], "Ee"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}], 
            RowBox[{"8", 
             SuperscriptBox[
              RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}]], 
           FractionBox[
            RowBox[{"Em", "-", "Ee"}], "Ee"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], 
             RowBox[{"1", "-", 
              RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], "]"}]}], "-", "2"}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], 
        FractionBox[
         RowBox[{"Em", "-", "Ee"}], "Ee"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], 
        FractionBox[
         RowBox[{"Em", "-", "Ee"}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"], "Ee"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"1", "+", 
              RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], 
             RowBox[{"1", "-", 
              RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], "]"}]}], "-", "2"}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "24"], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Em", "-", "Ee"}], ")"}], "2"], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"], 
          SuperscriptBox["Ee", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"3", "-", 
             SuperscriptBox[
              RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], 
                RowBox[{"1", "-", 
                 RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], "]"}]}], "-", "2"}],
             ")"}]}], "-", "2"}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}]], 
         RowBox[{"2", 
          RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], 
          RowBox[{"1", "-", 
           RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.92215073858918*^9, 3.922150931165428*^9}, {
  3.9221526300943165`*^9, 3.9221526594253592`*^9}, {3.9221878861556187`*^9, 
  3.9221880261641064`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]an", "[", 
    RowBox[{"Ee_", ",", "cp_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"4", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Em", "-", "Ee"}], ")"}], "2"]}], 
         SuperscriptBox["me", "2"]], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "-", "1"}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["3", "2"], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mN", "2"], 
       SuperscriptBox["me", "2"]], "]"}]}], "-", 
    FractionBox["11", "4"], "+", 
    RowBox[{"2", 
     RowBox[{"ArcTanh", "[", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], " ", "cp"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"2", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["2", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], 
         RowBox[{"1", "+", 
          RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], 
        RowBox[{"(", 
         RowBox[{"cp", "+", "1"}], ")"}]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["2", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], 
         RowBox[{"1", "-", 
          RowBox[{"\[Beta]E", "[", "Ee", "]"}]}]], 
        RowBox[{"(", 
         RowBox[{"cp", "-", "1"}], ")"}]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["2", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
     SuperscriptBox[
      RowBox[{"ArcTanh", "[", 
       RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}], "2"]}], "+", 
    RowBox[{"2", 
     RowBox[{"\[Beta]E", "[", "Ee", "]"}], " ", 
     RowBox[{"ArcTanh", "[", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9215948564099865`*^9, 3.9215949107235575`*^9}, {
  3.9221526741258345`*^9, 3.9221527264209447`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
   RowBox[{"check", " ", "spin"}], "-", 
   RowBox[{"independent", " ", "piece"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.922152165473228*^9, 3.9221521718455486`*^9}, {
  3.9231038889945526`*^9, 3.923103892596079*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]an1a", "[", "Ee_", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}], ")"}]}], 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
     RowBox[{"ArcTanh", "[", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Log", "[", "4", "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "-", "1"}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.922151728646456*^9, 3.9221517799783907`*^9}, {
  3.922152730792819*^9, 3.9221527393608227`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   FractionBox["1", "2"], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Delta]an", "[", 
         RowBox[{"Ee", ",", "cp"}], "]"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Lambda]", "2"]}], 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], " ", "cp", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]an", "[", 
            RowBox[{"Ee", ",", "cp"}], "]"}], "+", 
           RowBox[{"\[Delta]an1a", "[", "Ee", "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Delta]reg1", "[", 
          RowBox[{"Ee", ",", "cp"}], "]"}], 
         RowBox[{"1", "+", 
          RowBox[{"3", 
           SuperscriptBox["\[Lambda]", "2"]}]}]]}], ")"}], "/.", 
      RowBox[{"Ee", "\[Rule]", 
       RowBox[{"0.8", "Em"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"cp", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Quiet"}]], "Input",
 CellChangeTimes->{{3.9221518700797515`*^9, 3.922151888188936*^9}, {
  3.9221519358050947`*^9, 3.922152023271426*^9}, {3.9221521215687857`*^9, 
  3.922152150923706*^9}, {3.9221527445721674`*^9, 3.922152757387436*^9}, {
  3.922185959146902*^9, 3.9221859810159583`*^9}}],

Cell[BoxData[
 FormBox["4.854419830654482`", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.92215203269541*^9, {3.9221521302900276`*^9, 3.922152158571529*^9}, 
   3.922152766761303*^9, 3.922153908139185*^9, 3.922158610092121*^9, 
   3.9221851443369613`*^9, 3.922185988933863*^9, 3.922328706678917*^9, 
   3.923103843937087*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gn", "[", 
  RowBox[{"0.8", "Em"}], "]"}]], "Input",
 CellChangeTimes->{{3.9221520544551115`*^9, 3.9221520572276382`*^9}}],

Cell[BoxData[
 FormBox["4.854419830685068`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9221520576196365`*^9, 3.922152080406707*^9}, 
   3.922152768326273*^9, 3.922153908180831*^9, 3.92215861020059*^9, 
   3.9221851444775267`*^9, 3.9223287067734823`*^9, 3.9231038440217533`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", 
   RowBox[{"S", "[", 
    RowBox[{"snh", ",", "\[Beta]"}], "]"}], " ", "piece"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.922152182310754*^9, 3.9221522184517*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]an1A", "[", "Ee_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}], ")"}]}], 
     RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
    RowBox[{"ArcTanh", "[", 
     RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]an1B", "[", "Ee_", "]"}], "=", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"Log", "[", "4", "]"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
       RowBox[{"ArcTanh", "[", 
        RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "-", "1"}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9221522906063876`*^9, 3.922152351350513*^9}, {
  3.922152772131168*^9, 3.922152780585038*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   FractionBox["1", "2"], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "2"}], "\[Lambda]", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]an", "[", 
            RowBox[{"Ee", ",", "cp"}], "]"}], "+", 
           RowBox[{"\[Delta]an1A", "[", "Ee", "]"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Lambda]", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "-", "1"}], ")"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         FractionBox["cp", 
          RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]an", "[", 
            RowBox[{"Ee", ",", "cp"}], "]"}], "+", 
           RowBox[{"\[Delta]an1B", "[", "Ee", "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Delta]reg2", "[", 
          RowBox[{"Ee", ",", "cp"}], "]"}], 
         RowBox[{"1", "+", 
          RowBox[{"3", 
           SuperscriptBox["\[Lambda]", "2"]}]}]], "+", 
        RowBox[{
         FractionBox["cp", 
          RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
         FractionBox[
          RowBox[{"\[Delta]reg3", "[", 
           RowBox[{"Ee", ",", "cp"}], "]"}], 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]]}]}], ")"}], "/.", 
      RowBox[{"Ee", "\[Rule]", 
       RowBox[{"0.8", "Em"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"cp", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Quiet"}]], "Input",
 CellChangeTimes->{{3.9221523870511374`*^9, 3.922152425296492*^9}, {
  3.9221524604317904`*^9, 3.9221525057332554`*^9}, {3.92215279542548*^9, 
  3.922152807726546*^9}, {3.9221528448826075`*^9, 3.9221528639497614`*^9}, {
  3.9221528988191843`*^9, 3.922152941579341*^9}, {3.922153158107377*^9, 
  3.922153158402752*^9}, {3.9221538075591974`*^9, 3.9221538121793537`*^9}, {
  3.9221538512687197`*^9, 3.922153853776247*^9}, {3.9221859949524555`*^9, 
  3.9221860325797014`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.6169334517908838`"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.922152468151531*^9, 3.922152506223523*^9}, {
   3.9221529386153555`*^9, 3.922152959209549*^9}, 3.9221531732155256`*^9, 
   3.9221538267659225`*^9, 3.9221538692538314`*^9, 3.9221539226384*^9, 
   3.922158625622114*^9, 3.92218516520737*^9, 3.9221860480082655`*^9, 
   3.922328722120674*^9, 3.923103864519829*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "2"}], "\[Lambda]", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], 
   RowBox[{"1", "+", 
    RowBox[{"3", 
     SuperscriptBox["\[Lambda]", "2"]}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"gn", "[", 
     RowBox[{"0.8", "Em"}], "]"}], "+", 
    RowBox[{"fn", "[", 
     RowBox[{"0.8", "Em"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.9221529686392107`*^9, 3.9221529734447875`*^9}, {
  3.9221530045619187`*^9, 3.922153023547544*^9}, {3.9221539848259563`*^9, 
  3.9221539994996634`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "0.616933451790183`"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.922152973812913*^9, 3.9221530243093257`*^9, 3.922153922681713*^9, {
   3.9221539853929324`*^9, 3.9221539998884573`*^9}, 3.922158625752434*^9, 
   3.922185165302026*^9, 3.9223287221750765`*^9, 3.9231038646363525`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "the", " ", 
   RowBox[{"S", "[", 
    RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}], " ", "piece"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.922185243105773*^9, 3.9221852532530313`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]an1G", "[", "Ee_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}], ")"}]}], 
     RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
    RowBox[{"ArcTanh", "[", 
     RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]an1H", "[", "Ee_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"\[Beta]E", "[", "Ee", "]"}], 
     RowBox[{"ArcTanh", "[", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Log", "[", "4", "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "-", "1"}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]an1K", "[", "Ee_", "]"}], "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"Ee", "+", "me"}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["Ee", "2"], "-", 
          SuperscriptBox["me", "2"]}]]], "-", 
       RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], ")"}], 
     RowBox[{"ArcTanh", "[", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Log", "[", "4", "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "-", "1"}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9221852628974295`*^9, 3.9221852954110384`*^9}, {
  3.92218536644131*^9, 3.9221853927122607`*^9}, {3.922185491102377*^9, 
  3.9221855384781227`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   FractionBox["1", "2"], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]an", "[", 
            RowBox[{"Ee", ",", "cp"}], "]"}], "+", 
           RowBox[{"\[Delta]an1G", "[", "Ee", "]"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], "-", "1"}], 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         FractionBox["me", "Ee"], 
         FractionBox["cp", 
          RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]an", "[", 
            RowBox[{"Ee", ",", "cp"}], "]"}], "+", 
           RowBox[{"\[Delta]an1H", "[", "Ee", "]"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], "-", "1"}], 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         FractionBox["Ee", 
          RowBox[{"Ee", "+", "me"}]], 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], "cp", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]an", "[", 
            RowBox[{"Ee", ",", "cp"}], "]"}], "+", 
           RowBox[{"\[Delta]an1K", "[", "Ee", "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"\[Delta]reg4", "[", 
          RowBox[{"Ee", ",", "cp"}], "]"}], 
         RowBox[{"1", "+", 
          RowBox[{"3", 
           SuperscriptBox["\[Lambda]", "2"]}]}]], "+", 
        RowBox[{
         FractionBox["cp", 
          RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
         FractionBox[
          RowBox[{"\[Delta]reg5", "[", 
           RowBox[{"Ee", ",", "cp"}], "]"}], 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]]}]}], ")"}], "/.", 
      RowBox[{"Ee", "\[Rule]", 
       RowBox[{"0.8", "Em"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"cp", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Quiet"}]], "Input",
 CellChangeTimes->{{3.922185600369766*^9, 3.922185621572647*^9}, {
  3.922185652748503*^9, 3.9221856750130467`*^9}, {3.922185709137105*^9, 
  3.92218575275309*^9}, {3.9221858588938932`*^9, 3.922185914753281*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "5.25239041258321`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.92218583069908*^9, 3.9221859313164325`*^9, 
  3.922328739034683*^9, 3.923103890155465*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"gn", "[", 
     RowBox[{"0.8", "Em"}], "]"}], "+", 
    RowBox[{"fn", "[", 
     RowBox[{"0.8", "Em"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.9221859424011855`*^9, 3.922185942652502*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "5.252390412609129`"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.922185943146515*^9, 3.9223287390802183`*^9, 
  3.9231038902850647`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "the", " ", 
   RowBox[{"S", "[", 
    RowBox[{"snh", ",", "\[Sigma]"}], "]"}], " ", "piece"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.922186472137051*^9, 3.922186488430913*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]an1N", "[", "Ee_", "]"}], "=", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"\[Beta]E", "[", "Ee", "]"}], 
     RowBox[{"ArcTanh", "[", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.922186518726638*^9, 3.922186534659202*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   FractionBox["1", "2"], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Lambda]", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         FractionBox["me", "Ee"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]an", "[", 
            RowBox[{"Ee", ",", "cp"}], "]"}], "+", 
           RowBox[{"\[Delta]an1N", "[", "Ee", "]"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         RowBox[{"\[Delta]reg6", "[", 
          RowBox[{"Ee", ",", "cp"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         FractionBox[
          RowBox[{"1", "-", 
           SuperscriptBox["cp", "2"]}], "2"], 
         RowBox[{"\[Delta]reg25", "[", 
          RowBox[{"Ee", ",", "cp"}], "]"}]}]}], ")"}], "/.", 
      RowBox[{"Ee", "\[Rule]", 
       RowBox[{"0.8", "Em"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"cp", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Quiet"}]], "Input",
 CellChangeTimes->{{3.922186619582127*^9, 3.9221866665219164`*^9}, {
  3.922186706373068*^9, 3.9221867563276806`*^9}, {3.922325931123937*^9, 
  3.9223259417936473`*^9}}],

Cell[BoxData[
 FormBox["0.20882371878979272`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9221867749101243`*^9, 3.9223262018583446`*^9, 
  3.9223287636449785`*^9, 3.9231039254336987`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"2", "\[Lambda]", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"3", 
       SuperscriptBox["\[Lambda]", "2"]}]}]], 
    FractionBox["me", "Ee"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gn", "[", "Ee", "]"}], "+", 
      RowBox[{"hn1", "[", "Ee", "]"}]}], ")"}]}], ")"}], "/.", 
  RowBox[{"Ee", "\[Rule]", 
   RowBox[{"0.8", "Em"}]}]}]], "Input",
 CellChangeTimes->{{3.9221868010729203`*^9, 3.9221868247307587`*^9}}],

Cell[BoxData[
 FormBox["0.20882371878997005`", TraditionalForm]], "Output",
 CellChangeTimes->{3.922186825264028*^9, 3.922188077037187*^9, 
  3.9223262109616475`*^9, 3.9223287636945133`*^9, 3.923103925587512*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "the", " ", 
   RowBox[{"S", "[", 
    RowBox[{"snh", ",", "\[Beta]"}], "]"}], 
   RowBox[{"S", "[", 
    RowBox[{"\[Sigma]", ",", "\[Beta]"}], "]"}], " ", "piece"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.922326270667349*^9, 3.9223262730864725`*^9}, {
  3.922326376634573*^9, 3.922326392288061*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]an1Q", "[", "Ee_", "]"}], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Ee", "+", "me"}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["Ee", "2"], "-", 
         SuperscriptBox["me", "2"]}]]], "-", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}]}], ")"}], 
    RowBox[{"ArcTanh", "[", 
     RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]an1T", "[", "Ee_", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}], ")"}]}], 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
     RowBox[{"ArcTanh", "[", 
      RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Log", "[", "4", "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
        RowBox[{"ArcTanh", "[", 
         RowBox[{"\[Beta]E", "[", "Ee", "]"}], "]"}]}], "-", "1"}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9223285033242683`*^9, 3.9223285272811956`*^9}, 
   3.922328573476177*^9, {3.922328704066618*^9, 3.9223287553851447`*^9}, {
   3.9223288060984406`*^9, 3.922328826066348*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   FractionBox["1", "2"], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Lambda]", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         FractionBox["Ee", 
          RowBox[{"Ee", "+", "me"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]an", "[", 
            RowBox[{"Ee", ",", "cp"}], "]"}], "+", 
           RowBox[{"\[Delta]an1Q", "[", "Ee", "]"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Lambda]", 
           RowBox[{"(", 
            RowBox[{"\[Lambda]", "-", "1"}], ")"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         FractionBox["cp", 
          RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Delta]an", "[", 
            RowBox[{"Ee", ",", "cp"}], "]"}], "+", 
           RowBox[{"\[Delta]an1T", "[", "Ee", "]"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         FractionBox["Ee", 
          RowBox[{"Ee", "+", "me"}]], 
         RowBox[{"\[Delta]reg7", "[", 
          RowBox[{"Ee", ",", "cp"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         FractionBox["cp", 
          RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
         RowBox[{"\[Delta]reg8", "[", 
          RowBox[{"Ee", ",", "cp"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         FractionBox[
          RowBox[{
           RowBox[{"3", 
            SuperscriptBox["cp", "2"]}], "-", "1"}], 
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"\[Beta]E", "[", "Ee", "]"}], "2"]}]], 
         RowBox[{"\[Delta]reg25", "[", 
          RowBox[{"Ee", ",", "cp"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "+", 
           RowBox[{"3", 
            SuperscriptBox["\[Lambda]", "2"]}]}]], 
         FractionBox["cp", 
          RowBox[{"\[Beta]E", "[", "Ee", "]"}]], 
         RowBox[{"\[Delta]reg34", "[", 
          RowBox[{"Ee", ",", "cp"}], "]"}]}]}], ")"}], "/.", 
      RowBox[{"Ee", "\[Rule]", 
       RowBox[{"0.8", "Em"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"cp", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Quiet"}]], "Input",
 CellChangeTimes->{{3.9223286373631334`*^9, 3.9223286626792555`*^9}, {
  3.9223289291970387`*^9, 3.92232897618151*^9}, {3.922329009559586*^9, 
  3.922329056382974*^9}, {3.9223291238419285`*^9, 3.922329128317664*^9}, {
  3.922329237175417*^9, 3.922329249069806*^9}, {3.9223293146070967`*^9, 
  3.9223293451117625`*^9}}],

Cell[BoxData[
 FormBox["0.47678072034213503`", TraditionalForm]], "Output",
 CellChangeTimes->{3.9223293954244275`*^9, 3.923103991150913*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"2", "\[Lambda]", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"3", 
       SuperscriptBox["\[Lambda]", "2"]}]}]], 
    FractionBox["Ee", 
     RowBox[{"Ee", "+", "me"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gn", "[", "Ee", "]"}], "+", 
      RowBox[{"hn2", "[", "Ee", "]"}]}], ")"}]}], ")"}], "/.", 
  RowBox[{"Ee", "\[Rule]", 
   RowBox[{"0.8", "Em"}]}]}]], "Input",
 CellChangeTimes->{{3.922329376803521*^9, 3.922329376940092*^9}, {
  3.922329415633658*^9, 3.922329419393874*^9}}],

Cell[BoxData[
 FormBox["0.4767807203697968`", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9223294079959807`*^9, 3.922329419709592*^9}, 
   3.923103991237883*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
},
WindowSize->{1264, 629},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3765, 72, 292, "Input"],
Cell[4326, 94, 1657, 37, 132, "Input"],
Cell[CellGroupData[{
Cell[6008, 135, 177, 4, 31, "Input"],
Cell[6188, 141, 893, 18, 21, "Message"],
Cell[CellGroupData[{
Cell[7106, 163, 577, 11, 43, "Print"],
Cell[7686, 176, 581, 11, 62, "Print"],
Cell[8270, 189, 594, 11, 23, "Print"],
Cell[8867, 202, 581, 11, 23, "Print"],
Cell[9451, 215, 597, 11, 62, "Print"],
Cell[10051, 228, 855, 18, 23, "Print"],
Cell[10909, 248, 813, 17, 62, "Print"],
Cell[11725, 267, 1120, 18, 271, "Print"],
Cell[12848, 287, 592, 11, 62, "Print"],
Cell[13443, 300, 721, 15, 23, "Print"],
Cell[14167, 317, 779, 16, 23, "Print"],
Cell[14949, 335, 809, 17, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15807, 358, 136, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[15968, 364, 789, 16, 23, "Print"],
Cell[16760, 382, 813, 17, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17622, 405, 128, 2, 31, "Input"],
Cell[17753, 409, 542, 11, 23, "Print"]
}, Open  ]],
Cell[18310, 423, 4493, 117, 161, "Input"],
Cell[22806, 542, 1709, 45, 84, "Input"],
Cell[24518, 589, 357, 8, 31, "Input"],
Cell[24878, 599, 189, 5, 37, "Input"],
Cell[25070, 606, 455, 8, 31, "Input"],
Cell[25528, 616, 1004, 34, 141, "Input"],
Cell[CellGroupData[{
Cell[26557, 654, 207, 3, 70, "Section"],
Cell[26767, 659, 492, 12, 31, "Input"],
Cell[27262, 673, 1782, 52, 107, "Input"],
Cell[29047, 727, 1056, 25, 52, "Input"],
Cell[30106, 754, 1595, 46, 52, "Input"],
Cell[31704, 802, 294, 8, 33, "Input"],
Cell[32001, 812, 1927, 55, 59, "Input"],
Cell[33931, 869, 380, 11, 33, "Input"],
Cell[34314, 882, 2238, 66, 109, "Input"],
Cell[36555, 950, 320, 8, 31, "Input"],
Cell[36878, 960, 2500, 72, 92, "Input"],
Cell[39381, 1034, 280, 7, 33, "Input"],
Cell[39664, 1043, 225, 5, 31, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[39926, 1053, 386, 10, 56, "Section"],
Cell[40315, 1065, 307, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[40647, 1075, 93, 1, 49, "Subsection"],
Cell[40743, 1078, 293, 6, 31, "Input"],
Cell[41039, 1086, 1839, 53, 72, "Input"],
Cell[42881, 1141, 5408, 151, 340, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[48326, 1297, 302, 11, 41, "Subsection"],
Cell[48631, 1310, 689, 18, 31, "Input"],
Cell[49323, 1330, 4957, 157, 152, "Input"],
Cell[54283, 1489, 375, 10, 31, "Input"],
Cell[54661, 1501, 1923, 56, 72, "Input"],
Cell[56587, 1559, 7267, 205, 212, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[63891, 1769, 457, 17, 41, "Subsection"],
Cell[64351, 1788, 684, 18, 31, "Input"],
Cell[65038, 1808, 13246, 431, 412, "Input"],
Cell[78287, 2241, 436, 12, 31, "Input"],
Cell[78726, 2255, 671, 20, 31, "Input"],
Cell[CellGroupData[{
Cell[79422, 2279, 638, 18, 31, "Input"],
Cell[80063, 2299, 895, 13, 70, "Output"]
}, Open  ]],
Cell[80973, 2315, 4093, 113, 152, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[85115, 2434, 267, 3, 56, "Section"],
Cell[85385, 2439, 2990, 79, 145, "Input"],
Cell[88378, 2520, 3737, 105, 126, "Input"],
Cell[92118, 2627, 352, 7, 31, "Input"],
Cell[92473, 2636, 1083, 30, 108, "Input"],
Cell[93559, 2668, 279, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[93863, 2678, 89, 1, 49, "Subsection"],
Cell[93955, 2681, 414, 10, 31, "Input"],
Cell[94372, 2693, 520, 15, 31, "Input"],
Cell[94895, 2710, 3015, 102, 107, "Input"],
Cell[97913, 2814, 821, 22, 31, "Input"],
Cell[98737, 2838, 327, 10, 31, "Input"],
Cell[CellGroupData[{
Cell[99089, 2852, 374, 6, 31, "Input"],
Cell[99466, 2860, 120, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[99635, 2868, 231, 3, 41, "Subsection"],
Cell[99869, 2873, 438, 12, 31, "Input"],
Cell[100310, 2887, 573, 16, 31, "Input"],
Cell[100886, 2905, 4393, 149, 107, "Input"],
Cell[105282, 3056, 720, 21, 31, "Input"],
Cell[106005, 3079, 393, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[106423, 3094, 466, 7, 31, "Input"],
Cell[106892, 3103, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[107063, 3111, 251, 3, 41, "Subsection"],
Cell[107317, 3116, 441, 12, 31, "Input"],
Cell[107761, 3130, 626, 17, 31, "Input"],
Cell[108390, 3149, 4442, 150, 107, "Input"],
Cell[112835, 3301, 724, 21, 31, "Input"],
Cell[113562, 3324, 395, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[113982, 3339, 465, 7, 31, "Input"],
Cell[114450, 3348, 120, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[114619, 3356, 288, 4, 41, "Subsection"],
Cell[114910, 3362, 490, 12, 31, "Input"],
Cell[115403, 3376, 721, 18, 31, "Input"],
Cell[116127, 3396, 4146, 138, 107, "Input"],
Cell[120276, 3536, 724, 21, 31, "Input"],
Cell[121003, 3559, 393, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[121421, 3574, 556, 9, 31, "Input"],
Cell[121980, 3585, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[122151, 3593, 337, 4, 41, "Subsection"],
Cell[122491, 3599, 493, 12, 31, "Input"],
Cell[122987, 3613, 772, 19, 31, "Input"],
Cell[123762, 3634, 4195, 139, 107, "Input"],
Cell[127960, 3775, 720, 21, 31, "Input"],
Cell[128683, 3798, 395, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[129103, 3813, 599, 10, 31, "Input"],
Cell[129705, 3825, 119, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[129873, 3833, 334, 4, 41, "Subsection"],
Cell[130210, 3839, 447, 11, 31, "Input"],
Cell[130660, 3852, 822, 19, 31, "Input"],
Cell[131485, 3873, 4294, 142, 107, "Input"],
Cell[135782, 4017, 724, 21, 31, "Input"],
Cell[136509, 4040, 397, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[136931, 4055, 660, 10, 31, "Input"],
Cell[137594, 4067, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[137767, 4075, 610, 12, 46, "Subsection"],
Cell[138380, 4089, 777, 20, 54, "Input"],
Cell[139160, 4111, 772, 19, 31, "Input"],
Cell[139935, 4132, 4984, 164, 157, "Input"],
Cell[144922, 4298, 724, 21, 31, "Input"],
Cell[145649, 4321, 395, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[146069, 4336, 707, 11, 31, "Input"],
Cell[146779, 4349, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[146950, 4357, 497, 6, 41, "Subsection"],
Cell[147450, 4365, 622, 15, 31, "Input"],
Cell[148075, 4382, 871, 20, 31, "Input"],
Cell[148949, 4404, 5033, 165, 157, "Input"],
Cell[153985, 4571, 722, 21, 31, "Input"],
Cell[154710, 4594, 393, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[155128, 4609, 758, 12, 31, "Input"],
Cell[155889, 4623, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[156060, 4631, 531, 7, 41, "Subsection"],
Cell[156594, 4640, 641, 14, 31, "Input"],
Cell[157238, 4656, 921, 21, 31, "Input"],
Cell[158162, 4679, 4740, 154, 107, "Input"],
Cell[162905, 4835, 722, 21, 31, "Input"],
Cell[163630, 4858, 395, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[164050, 4873, 804, 12, 31, "Input"],
Cell[164857, 4887, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[165028, 4895, 581, 8, 41, "Subsection"],
Cell[165612, 4905, 639, 14, 31, "Input"],
Cell[166254, 4921, 973, 21, 31, "Input"],
Cell[167230, 4944, 4802, 154, 107, "Input"],
Cell[172035, 5100, 728, 21, 31, "Input"],
Cell[172766, 5123, 397, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[173188, 5138, 859, 13, 31, "Input"],
Cell[174050, 5153, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[174223, 5161, 634, 8, 41, "Subsection"],
Cell[174860, 5171, 572, 12, 31, "Input"],
Cell[175435, 5185, 1075, 23, 31, "Input"],
Cell[176513, 5210, 4552, 145, 107, "Input"],
Cell[181068, 5357, 728, 21, 31, "Input"],
Cell[181799, 5380, 399, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[182223, 5395, 904, 14, 31, "Input"],
Cell[183130, 5411, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[183301, 5419, 869, 16, 46, "Subsection"],
Cell[184173, 5437, 900, 21, 53, "Input"],
Cell[185076, 5460, 1123, 23, 31, "Input"],
Cell[186202, 5485, 5249, 168, 157, "Input"],
Cell[191454, 5655, 726, 21, 31, "Input"],
Cell[192183, 5678, 399, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[192607, 5693, 952, 14, 31, "Input"],
Cell[193562, 5709, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[193733, 5717, 756, 10, 41, "Subsection"],
Cell[194492, 5729, 775, 17, 31, "Input"],
Cell[195270, 5748, 1176, 24, 31, "Input"],
Cell[196449, 5774, 5293, 168, 157, "Input"],
Cell[201745, 5944, 728, 21, 31, "Input"],
Cell[202476, 5967, 396, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[202897, 5982, 1007, 15, 31, "Input"],
Cell[203907, 5999, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[204080, 6007, 782, 10, 41, "Subsection"],
Cell[204865, 6019, 676, 14, 31, "Input"],
Cell[205544, 6035, 1225, 25, 31, "Input"],
Cell[206772, 6062, 5091, 160, 107, "Input"],
Cell[211866, 6224, 726, 21, 31, "Input"],
Cell[212595, 6247, 397, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[213017, 6262, 510, 11, 31, "Input"],
Cell[213530, 6275, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[213703, 6283, 849, 11, 41, "Subsection"],
Cell[214555, 6296, 758, 16, 31, "Input"],
Cell[215316, 6314, 1275, 25, 31, "Input"],
Cell[216594, 6341, 5736, 182, 157, "Input"],
Cell[222333, 6525, 726, 21, 31, "Input"],
Cell[223062, 6548, 395, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[223482, 6563, 506, 11, 31, "Input"],
Cell[223991, 6576, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[224162, 6584, 900, 12, 41, "Subsection"],
Cell[225065, 6598, 809, 17, 31, "Input"],
Cell[225877, 6617, 1326, 26, 31, "Input"],
Cell[227206, 6645, 5436, 170, 157, "Input"],
Cell[232645, 6817, 724, 21, 31, "Input"],
Cell[233372, 6840, 396, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[233793, 6855, 522, 11, 31, "Input"],
Cell[234318, 6868, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[234491, 6876, 948, 12, 41, "Subsection"],
Cell[235442, 6890, 858, 17, 31, "Input"],
Cell[236303, 6909, 825, 22, 31, "Input"],
Cell[237131, 6933, 5485, 171, 157, "Input"],
Cell[242619, 7106, 724, 21, 31, "Input"],
Cell[243346, 7129, 397, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[243768, 7144, 538, 11, 31, "Input"],
Cell[244309, 7157, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[244482, 7165, 952, 12, 41, "Subsection"],
Cell[245437, 7179, 854, 17, 31, "Input"],
Cell[246294, 7198, 825, 22, 31, "Input"],
Cell[247122, 7222, 5536, 172, 157, "Input"],
Cell[252661, 7396, 728, 21, 31, "Input"],
Cell[253392, 7419, 395, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[253812, 7434, 555, 12, 31, "Input"],
Cell[254370, 7448, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[254541, 7456, 1001, 13, 41, "Subsection"],
Cell[255545, 7471, 898, 17, 31, "Input"],
Cell[256446, 7490, 837, 22, 31, "Input"],
Cell[257286, 7514, 5012, 167, 157, "Input"],
Cell[262301, 7683, 728, 21, 31, "Input"],
Cell[263032, 7706, 397, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[263454, 7721, 567, 12, 31, "Input"],
Cell[264024, 7735, 120, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[264193, 7743, 1001, 13, 41, "Subsection"],
Cell[265197, 7758, 903, 17, 31, "Input"],
Cell[266103, 7777, 841, 22, 31, "Input"],
Cell[266947, 7801, 5028, 167, 157, "Input"],
Cell[271978, 7970, 728, 21, 31, "Input"],
Cell[272709, 7993, 399, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[273133, 8008, 583, 12, 31, "Input"],
Cell[273719, 8022, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[273892, 8030, 999, 13, 41, "Subsection"],
Cell[274894, 8045, 969, 19, 31, "Input"],
Cell[275866, 8066, 853, 22, 31, "Input"],
Cell[276722, 8090, 5040, 167, 157, "Input"],
Cell[281765, 8259, 779, 22, 31, "Input"],
Cell[282547, 8283, 452, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[283024, 8299, 595, 12, 31, "Input"],
Cell[283622, 8313, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[283793, 8321, 1048, 14, 41, "Subsection"],
Cell[284844, 8337, 968, 19, 31, "Input"],
Cell[285815, 8358, 866, 23, 31, "Input"],
Cell[286684, 8383, 5057, 168, 157, "Input"],
Cell[291744, 8553, 777, 22, 31, "Input"],
Cell[292524, 8577, 450, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[292999, 8593, 608, 13, 31, "Input"],
Cell[293610, 8608, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[293781, 8616, 1231, 20, 46, "Subsection"],
Cell[295015, 8638, 1159, 25, 53, "Input"],
Cell[296177, 8665, 1171, 24, 31, "Input"],
Cell[297351, 8691, 5418, 180, 157, "Input"],
Cell[302772, 8873, 779, 22, 31, "Input"],
Cell[303554, 8897, 452, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[304031, 8913, 624, 13, 31, "Input"],
Cell[304658, 8928, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[304829, 8936, 1282, 21, 46, "Subsection"],
Cell[306114, 8959, 1231, 26, 53, "Input"],
Cell[307348, 8987, 1220, 25, 31, "Input"],
Cell[308571, 9014, 5434, 180, 157, "Input"],
Cell[314008, 9196, 779, 22, 31, "Input"],
Cell[314790, 9220, 452, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[315267, 9236, 640, 13, 31, "Input"],
Cell[315910, 9251, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[316083, 9259, 1155, 15, 41, "Subsection"],
Cell[317241, 9276, 1126, 21, 31, "Input"],
Cell[318370, 9299, 882, 23, 31, "Input"],
Cell[319255, 9324, 5106, 169, 157, "Input"],
Cell[324364, 9495, 779, 22, 31, "Input"],
Cell[325146, 9519, 452, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[325623, 9535, 652, 13, 31, "Input"],
Cell[326278, 9550, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[326451, 9558, 1206, 16, 41, "Subsection"],
Cell[327660, 9576, 1178, 22, 31, "Input"],
Cell[328841, 9600, 898, 23, 31, "Input"],
Cell[329742, 9625, 5106, 169, 157, "Input"],
Cell[334851, 9796, 779, 22, 31, "Input"],
Cell[335633, 9820, 450, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[336108, 9836, 669, 14, 31, "Input"],
Cell[336780, 9852, 120, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[336949, 9860, 1201, 16, 41, "Subsection"],
Cell[338153, 9878, 1180, 22, 31, "Input"],
Cell[339336, 9902, 914, 23, 31, "Input"],
Cell[340253, 9927, 4761, 157, 107, "Input"],
Cell[345017, 10086, 779, 22, 31, "Input"],
Cell[345799, 10110, 450, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[346274, 10126, 673, 14, 31, "Input"],
Cell[346950, 10142, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[347123, 10150, 1264, 16, 41, "Subsection"],
Cell[348390, 10168, 1243, 24, 31, "Input"],
Cell[349636, 10194, 927, 24, 31, "Input"],
Cell[350566, 10220, 5106, 169, 157, "Input"],
Cell[355675, 10391, 779, 22, 31, "Input"],
Cell[356457, 10415, 452, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[356934, 10431, 689, 14, 31, "Input"],
Cell[357626, 10447, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[357797, 10455, 1249, 16, 41, "Subsection"],
Cell[359049, 10473, 1232, 23, 31, "Input"],
Cell[360284, 10498, 927, 24, 31, "Input"],
Cell[361214, 10524, 5106, 169, 157, "Input"],
Cell[366323, 10695, 781, 22, 31, "Input"],
Cell[367107, 10719, 449, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[367581, 10735, 697, 14, 31, "Input"],
Cell[368281, 10751, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[368452, 10759, 1381, 22, 46, "Subsection"],
Cell[369836, 10783, 1369, 28, 53, "Input"],
Cell[371208, 10813, 822, 19, 31, "Input"],
Cell[372033, 10834, 5467, 181, 157, "Input"],
Cell[377503, 11017, 779, 22, 31, "Input"],
Cell[378285, 11041, 452, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[378762, 11057, 705, 14, 31, "Input"],
Cell[379470, 11073, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[379641, 11081, 320, 4, 41, "Subsection"],
Cell[379964, 11087, 531, 13, 31, "Input"],
Cell[380498, 11102, 943, 24, 31, "Input"],
Cell[381444, 11128, 4490, 147, 107, "Input"],
Cell[385937, 11277, 779, 22, 31, "Input"],
Cell[386719, 11301, 450, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[387194, 11317, 721, 14, 31, "Input"],
Cell[387918, 11333, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[388091, 11341, 374, 5, 41, "Subsection"],
Cell[388468, 11348, 583, 14, 31, "Input"],
Cell[389054, 11364, 955, 24, 31, "Input"],
Cell[390012, 11390, 4490, 147, 107, "Input"],
Cell[394505, 11539, 827, 22, 31, "Input"],
Cell[395335, 11563, 503, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[395863, 11580, 734, 15, 31, "Input"],
Cell[396600, 11597, 124, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[396773, 11605, 427, 5, 41, "Subsection"],
Cell[397203, 11612, 636, 16, 31, "Input"],
Cell[397842, 11630, 955, 24, 31, "Input"],
Cell[398800, 11656, 4490, 147, 107, "Input"],
Cell[403293, 11805, 827, 22, 31, "Input"],
Cell[404123, 11829, 501, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[404649, 11846, 746, 15, 31, "Input"],
Cell[405398, 11863, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[405569, 11871, 614, 8, 41, "Subsection"],
Cell[406186, 11881, 667, 15, 31, "Input"],
Cell[406856, 11898, 967, 24, 31, "Input"],
Cell[407826, 11924, 5134, 169, 157, "Input"],
Cell[412963, 12095, 827, 22, 31, "Input"],
Cell[413793, 12119, 505, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[414323, 12136, 758, 15, 31, "Input"],
Cell[415084, 12153, 119, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[415252, 12161, 667, 9, 41, "Subsection"],
Cell[415922, 12172, 721, 16, 31, "Input"],
Cell[416646, 12190, 979, 24, 31, "Input"],
Cell[417628, 12216, 5134, 169, 157, "Input"],
Cell[422765, 12387, 827, 22, 31, "Input"],
Cell[423595, 12411, 503, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[424123, 12428, 791, 16, 31, "Input"],
Cell[424917, 12446, 119, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[425085, 12454, 533, 7, 41, "Subsection"],
Cell[425621, 12463, 680, 16, 31, "Input"],
Cell[426304, 12481, 979, 24, 31, "Input"],
Cell[427286, 12507, 4490, 147, 107, "Input"],
Cell[431779, 12656, 827, 22, 31, "Input"],
Cell[432609, 12680, 505, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[433139, 12697, 803, 16, 31, "Input"],
Cell[433945, 12715, 122, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[434116, 12723, 110, 1, 41, "Subsection"],
Cell[434229, 12726, 279, 6, 31, "Input"],
Cell[434511, 12734, 1112, 28, 31, "Input"],
Cell[435626, 12764, 154, 3, 31, "Input"],
Cell[435783, 12769, 575, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[436383, 12785, 494, 11, 31, "Input"],
Cell[436880, 12798, 220, 4, 30, "Output"]
}, Open  ]],
Cell[437115, 12805, 158, 3, 31, "Input"],
Cell[437276, 12810, 622, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[437923, 12827, 541, 12, 31, "Input"],
Cell[438467, 12841, 215, 4, 30, "Output"]
}, Open  ]],
Cell[438697, 12848, 162, 3, 31, "Input"],
Cell[438862, 12853, 626, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[439513, 12870, 562, 12, 31, "Input"],
Cell[440078, 12884, 217, 4, 30, "Output"]
}, Open  ]],
Cell[440310, 12891, 167, 3, 31, "Input"],
Cell[440480, 12896, 591, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[441096, 12912, 1234, 30, 52, "Input"],
Cell[442333, 12944, 218, 4, 30, "Output"]
}, Open  ]],
Cell[442566, 12951, 173, 3, 31, "Input"],
Cell[442742, 12956, 665, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[443432, 12973, 1791, 44, 52, "Input"],
Cell[445226, 13019, 222, 4, 30, "Output"]
}, Open  ]],
Cell[445463, 13026, 171, 3, 31, "Input"],
Cell[445637, 13031, 696, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[446358, 13048, 1988, 46, 52, "Input"],
Cell[448349, 13096, 216, 4, 30, "Output"]
}, Open  ]],
Cell[448580, 13103, 171, 3, 31, "Input"],
Cell[448754, 13108, 453, 9, 31, "Input"],
Cell[CellGroupData[{
Cell[449232, 13121, 4284, 118, 132, "Input"],
Cell[453519, 13241, 220, 4, 30, "Output"]
}, Open  ]],
Cell[453754, 13248, 524, 9, 31, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[454327, 13263, 162, 2, 56, "Section"],
Cell[CellGroupData[{
Cell[454514, 13269, 274, 9, 49, "Subsection"],
Cell[454791, 13280, 381, 11, 66, "Input"],
Cell[455175, 13293, 856, 25, 67, "Input"],
Cell[456034, 13320, 226, 5, 31, "Input"],
Cell[456263, 13327, 280, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[456568, 13339, 95, 1, 39, "Subsubsection"],
Cell[456666, 13342, 2687, 86, 313, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[459390, 13433, 97, 1, 33, "Subsubsection"],
Cell[459490, 13436, 2325, 80, 157, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[461852, 13521, 148, 2, 33, "Subsubsection"],
Cell[462003, 13525, 2323, 80, 157, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[464363, 13610, 201, 3, 33, "Subsubsection"],
Cell[464567, 13615, 2323, 80, 157, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[466927, 13700, 249, 3, 33, "Subsubsection"],
Cell[467179, 13705, 3198, 109, 211, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[470414, 13819, 298, 4, 33, "Subsubsection"],
Cell[470715, 13825, 3194, 109, 211, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[473946, 13939, 351, 5, 33, "Subsubsection"],
Cell[474300, 13946, 3198, 109, 211, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[477535, 14060, 123, 2, 33, "Subsubsection"],
Cell[477661, 14064, 3193, 101, 356, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[480891, 14170, 125, 2, 33, "Subsubsection"],
Cell[481019, 14174, 6685, 217, 356, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[487741, 14396, 123, 2, 33, "Subsubsection"],
Cell[487867, 14400, 6339, 204, 376, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[494243, 14609, 120, 2, 33, "Subsubsection"],
Cell[494366, 14613, 11531, 360, 561, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[505934, 14978, 123, 2, 33, "Subsubsection"],
Cell[506060, 14982, 3196, 101, 356, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[509293, 15088, 121, 2, 33, "Subsubsection"],
Cell[509417, 15092, 6679, 217, 361, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[516133, 15314, 121, 2, 33, "Subsubsection"],
Cell[516257, 15318, 6086, 203, 356, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[522380, 15526, 121, 2, 33, "Subsubsection"],
Cell[522504, 15530, 9947, 315, 404, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[532488, 15850, 166, 2, 33, "Subsubsection"],
Cell[532657, 15854, 3194, 101, 356, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[535888, 15960, 126, 2, 33, "Subsubsection"],
Cell[536017, 15964, 3202, 101, 356, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[539268, 16071, 163, 2, 41, "Subsection"],
Cell[539434, 16075, 1853, 60, 168, "Input"],
Cell[541290, 16137, 364, 9, 54, "Input"],
Cell[541657, 16148, 945, 27, 102, "Input"],
Cell[542605, 16177, 989, 31, 104, "Input"],
Cell[543597, 16210, 747, 21, 57, "Input"],
Cell[544347, 16233, 1905, 58, 105, "Input"],
Cell[546255, 16293, 1850, 58, 107, "Input"],
Cell[548108, 16353, 4868, 140, 258, "Input"],
Cell[552979, 16495, 4377, 126, 260, "Input"],
Cell[557359, 16623, 587, 18, 100, "Input"],
Cell[557949, 16643, 4750, 126, 264, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[562736, 16774, 103, 1, 41, "Subsection"],
Cell[562842, 16777, 7823, 252, 732, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[570714, 17035, 138, 2, 56, "Section"],
Cell[570855, 17039, 169, 3, 31, "Input"],
Cell[571027, 17044, 308, 7, 72, "Input"],
Cell[571338, 17053, 163, 4, 31, "Input"],
Cell[571504, 17059, 233, 7, 53, "Input"],
Cell[571740, 17068, 428, 11, 57, "Input"],
Cell[572171, 17081, 260, 5, 31, "Input"],
Cell[572434, 17088, 13310, 364, 732, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[585781, 17457, 195, 3, 56, "Section"],
Cell[CellGroupData[{
Cell[586001, 17464, 106, 1, 49, "Subsection"],
Cell[CellGroupData[{
Cell[586132, 17469, 229, 5, 31, "Input"],
Cell[586364, 17476, 334, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[586735, 17486, 228, 5, 31, "Input"],
Cell[586966, 17493, 349, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587352, 17504, 229, 5, 31, "Input"],
Cell[587584, 17511, 337, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587958, 17521, 229, 5, 31, "Input"],
Cell[588190, 17528, 353, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[588580, 17539, 233, 5, 31, "Input"],
Cell[588816, 17546, 335, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[589188, 17556, 227, 5, 31, "Input"],
Cell[589418, 17563, 349, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[589804, 17574, 235, 5, 31, "Input"],
Cell[590042, 17581, 328, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[590407, 17591, 233, 5, 31, "Input"],
Cell[590643, 17598, 355, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[591035, 17609, 233, 5, 31, "Input"],
Cell[591271, 17616, 331, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[591639, 17626, 205, 5, 31, "Input"],
Cell[591847, 17633, 326, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[592210, 17643, 203, 5, 31, "Input"],
Cell[592416, 17650, 335, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[592788, 17660, 207, 5, 31, "Input"],
Cell[592998, 17667, 352, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[593387, 17678, 210, 5, 31, "Input"],
Cell[593600, 17685, 347, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[593984, 17696, 208, 5, 31, "Input"],
Cell[594195, 17703, 354, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[594586, 17714, 206, 5, 31, "Input"],
Cell[594795, 17721, 335, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[595167, 17731, 208, 5, 31, "Input"],
Cell[595378, 17738, 347, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[595762, 17749, 208, 5, 31, "Input"],
Cell[595973, 17756, 331, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[596341, 17766, 210, 5, 31, "Input"],
Cell[596554, 17773, 330, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[596921, 17783, 230, 5, 31, "Input"],
Cell[597154, 17790, 328, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[597519, 17800, 234, 5, 31, "Input"],
Cell[597756, 17807, 356, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598149, 17818, 206, 5, 31, "Input"],
Cell[598358, 17825, 335, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598730, 17835, 232, 5, 31, "Input"],
Cell[598965, 17842, 331, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[599333, 17852, 232, 5, 31, "Input"],
Cell[599568, 17859, 351, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[599956, 17870, 231, 5, 31, "Input"],
Cell[600190, 17877, 345, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[600572, 17888, 232, 5, 31, "Input"],
Cell[600807, 17895, 336, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[601180, 17905, 229, 5, 31, "Input"],
Cell[601412, 17912, 331, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[601780, 17922, 230, 5, 31, "Input"],
Cell[602013, 17929, 328, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[602378, 17939, 236, 5, 31, "Input"],
Cell[602617, 17946, 353, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[603007, 17957, 230, 5, 31, "Input"],
Cell[603240, 17964, 346, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[603623, 17975, 236, 5, 31, "Input"],
Cell[603862, 17982, 335, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[604234, 17992, 232, 5, 31, "Input"],
Cell[604469, 17999, 333, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[604839, 18009, 229, 5, 31, "Input"],
Cell[605071, 18016, 332, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[605440, 18026, 232, 5, 31, "Input"],
Cell[605675, 18033, 331, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606043, 18043, 232, 5, 31, "Input"],
Cell[606278, 18050, 346, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[606661, 18061, 234, 5, 31, "Input"],
Cell[606898, 18068, 329, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[607264, 18078, 232, 5, 31, "Input"],
Cell[607499, 18085, 355, 6, 30, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[607903, 18097, 159, 2, 41, "Subsection"],
Cell[608065, 18101, 346, 10, 67, "Input"],
Cell[608414, 18113, 2268, 65, 131, "Input"],
Cell[610685, 18180, 1727, 55, 59, "Input"],
Cell[612415, 18237, 1697, 52, 59, "Input"],
Cell[614115, 18291, 3832, 117, 210, "Input"],
Cell[617950, 18410, 3191, 99, 157, "Input"],
Cell[621144, 18511, 273, 6, 31, "Input"],
Cell[621420, 18519, 916, 28, 59, "Input"],
Cell[CellGroupData[{
Cell[622361, 18551, 1447, 40, 58, "Input"],
Cell[623811, 18593, 333, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[624181, 18604, 146, 3, 31, "Input"],
Cell[624330, 18609, 286, 4, 30, "Output"]
}, Open  ]],
Cell[624631, 18616, 231, 6, 31, "Input"],
Cell[624865, 18624, 980, 31, 107, "Input"],
Cell[CellGroupData[{
Cell[625870, 18659, 2433, 66, 87, "Input"],
Cell[628306, 18727, 425, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[628768, 18739, 586, 18, 55, "Input"],
Cell[629357, 18759, 332, 6, 30, "Output"]
}, Open  ]],
Cell[629704, 18768, 252, 6, 31, "Input"],
Cell[629959, 18776, 2085, 66, 181, "Input"],
Cell[CellGroupData[{
Cell[632069, 18846, 2472, 70, 183, "Input"],
Cell[634544, 18918, 202, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[634783, 18927, 269, 8, 31, "Input"],
Cell[635055, 18937, 184, 4, 30, "Output"]
}, Open  ]],
Cell[635254, 18944, 246, 6, 31, "Input"],
Cell[635503, 18952, 378, 11, 52, "Input"],
Cell[CellGroupData[{
Cell[635906, 18967, 1647, 49, 81, "Input"],
Cell[637556, 19018, 194, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[637787, 19026, 569, 18, 55, "Input"],
Cell[638359, 19046, 212, 3, 30, "Output"]
}, Open  ]],
Cell[638586, 19052, 368, 9, 31, "Input"],
Cell[638957, 19063, 1463, 45, 134, "Input"],
Cell[CellGroupData[{
Cell[640445, 19112, 3210, 91, 208, "Input"],
Cell[643658, 19205, 141, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[643836, 19212, 641, 20, 55, "Input"],
Cell[644480, 19234, 168, 3, 30, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> recoil.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    357831,      10346]
NotebookOptionsPosition[    327526,       9312]
NotebookOutlinePosition[    327871,       9327]
CellTagsIndexPosition[    327828,       9324]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                                     ", 
   RowBox[{"recoil", ".", "nb"}], 
   "                                          ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "                                  ", 
   RowBox[{"Chien", "-", 
    RowBox[{"Yeah", " ", "Seng"}]}], 
   "                                       ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                          ", 
   RowBox[{
    RowBox[{
    "Facility", " ", "for", " ", "Rare", " ", "Isotope", " ", "Beams"}], 
    ","}], "                              ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                              ", 
   RowBox[{"Michigan", " ", "State", " ", "University", " ", "AND"}], 
   "                             ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                                 ", 
   RowBox[{
    RowBox[{"Department", " ", "of", " ", "Physics"}], ","}], 
   "                                 ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                               ", 
   RowBox[{"University", " ", "of", " ", "Washington"}], 
   "                                 ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "                                    ", 
   RowBox[{"Apri", " ", "26", " ", "2024"}], 
   "                                        ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**"}], "*", 
    RowBox[{"**", 
     RowBox[{"*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**"}]}]}]}], "*****)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "                ", 
   RowBox[{
   "This", " ", "Mathematica", " ", "notebook", " ", "evaluates", " ", 
    "analytically", " ", "the", " ", "recoil", " ", "corrections", " ", "to", 
    " ", "the", " ", "\[IndentingNewLine]", "                 ", "most", " ", 
    "general", " ", "differential", " ", "neutron", " ", "decay", " ", 
    RowBox[{"rate", ".", " ", "The"}], " ", "outcomes", " ", "are", " ", 
    "the", " ", "\[IndentingNewLine]", "                 ", 
    "\"\<recoil coefficients\>\"", " ", 
    RowBox[{"{", 
     RowBox[{"r\[Eta]a", ",", "r\[Eta]b", ",", "r\[Eta]c", ",", "r\[Eta]d"}], 
     "}"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Eta]", "=", "1"}], ",", "..", ",", "30"}], ")"}]}], 
   "                               ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.922884389119281*^9, 3.922884648788154*^9}, {
  3.9228850325753117`*^9, 3.9228852044447775`*^9}, {3.9228852497490435`*^9, 
  3.9228852822946568`*^9}, {3.9228853347007217`*^9, 3.9228854053026896`*^9}, {
  3.922885452316243*^9, 3.922885457838579*^9}, {3.922893479984766*^9, 
  3.922893514229099*^9}, {3.922894035305689*^9, 3.922894035944994*^9}, {
  3.922894075394865*^9, 3.922894089046037*^9}, {3.9228950275245237`*^9, 
  3.922895028829174*^9}, {3.9231040481929984`*^9, 3.9231040523367558`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "use", " ", "the", " ", "TRACER", " ", "package", " ", "to", 
      " ", "evaluate", " ", "traces", " ", "in", " ", "the", " ", "squared", 
      " ", 
      RowBox[{"amplitude", ".", " ", "It"}], " ", "can", " ", "be", " ", 
      "downloaded", " ", 
      RowBox[{
      "here", ":", " ", "\[IndentingNewLine]", "      ", "https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"library", ".", "wolfram", ".", "com"}], "/", 
          "infocenter"}], "/", "MathSource"}], "/", "2987"}], "/", 
       "\[IndentingNewLine]", "It"}], " ", "should", " ", "be", " ", 
      "installed", " ", "before", " ", "being", " ", 
      RowBox[{"called", ".", " ", "Alternatively"}]}]}], ",", " ", 
    RowBox[{"one", " ", "may", " ", "place", " ", 
     RowBox[{"Tracer", ".", "m"}], " ", "in", " ", "the", " ", "same", " ", 
     "folder", " ", "as", " ", "this", " ", "notebook"}], ",", " ", 
    RowBox[{"and", " ", "run", " ", "the", " ", "following", " ", 
     RowBox[{
     "line", ":", " ", "\[IndentingNewLine]", "                        ", 
      RowBox[{
       RowBox[{"SetDirectory", "@", 
        RowBox[{"NotebookDirectory", "[", "]"}]}], "\[IndentingNewLine]", 
       "before", " ", "calling", " ", "the", " ", 
       RowBox[{"package", "."}]}]}]}]}], "     ", "*)"}], 
  "                                                                           \
 "}]], "Input",
 CellChangeTimes->{{3.922885801801855*^9, 3.92288594574041*^9}, {
  3.922885989883275*^9, 3.9228860394789915`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "Tracer.m"}]], "Input",
 CellChangeTimes->{{3.920334887469331*^9, 3.920334890679579*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox[
    RowBox[{"Remove", "::", "rmnsm"}], "MessageName"], 
   RowBox[{
   ":", " "}], "\<\"There are no symbols matching \
\\\"\[NoBreak]\\!\\(\\*FormBox[\\\"\\\\\\\"Tracer`Private`*\\\\\\\"\\\", \
TraditionalForm]\\)\[NoBreak]\\\". \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Remove/rmnsm\\\", \
ButtonNote -> \\\"Remove::rmnsm\\\"]\\)\"\>"}], TraditionalForm]], "Message", \
"MSG",
 CellChangeTimes->{
  3.9203348915079784`*^9, 3.9203389837045355`*^9, 3.9203424332740717`*^9, 
   3.9203752617202053`*^9, 3.9203752998587527`*^9, {3.920384947773133*^9, 
   3.9203849751227865`*^9}, 3.9203852048604035`*^9, 3.920385951926278*^9, 
   3.9203860386244187`*^9, 3.920386187754614*^9, 3.9203882110242157`*^9, 
   3.9204144175587873`*^9, 3.920509319478427*^9, 3.92054816115349*^9, 
   3.920634884901925*^9, 3.921941462489891*^9, 3.922023514582443*^9, 
   3.9221094027694635`*^9, 3.9227266348854094`*^9, 3.922886089949325*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\" \\n                               T R A C E R\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.922886089953325*^9}],

Cell[BoxData[
 FormBox["\<\"                              =============\\n \\n\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.922886089956324*^9}],

Cell[BoxData[
 FormBox["\<\"     A MATHEMATICA PACKAGE FOR GAMMA-ALGEBRA IN ARBITRARY \
DIMENSIONS\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.9228860899598565`*^9}],

Cell[BoxData[
 FormBox["\<\"                     by M. Jamin and M.E. Lautenbacher\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.9228860899648685`*^9}],

Cell[BoxData[
 FormBox["\<\"              Physics Dept. T31, Technical University Munich\\n \
\\n\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.922886089967879*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"             Version \"\>", 
    "\[InvisibleSpace]", "\<\"1.1.1\"\>", 
    "\[InvisibleSpace]", "\<\" from \"\>", 
    "\[InvisibleSpace]", "\<\"Mon Dec 30 15:36:00 MET 1991\"\>"}],
   SequenceForm[
   "             Version ", "1.1.1", " from ", "Mon Dec 30 15:36:00 MET 1991"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.922886089972993*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"                    (based on MATHEMATICA Version \"\>", 
    "\[InvisibleSpace]", "\<\"1.2\"\>", 
    "\[InvisibleSpace]", "\<\")\\n \\n\"\>"}],
   SequenceForm[
   "                    (based on MATHEMATICA Version ", "1.2", ")\n \n"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.9228860899759955`*^9}],

Cell[BoxData[
 FormBox["\<\"The package defines the following \
commands:\\n\\n\\\"AntiCommute\\\", \\\"ContractEpsGamma\\\", \\\"Eps\\\", \\\
\"G\\\",\\n\\\"GammaTrace\\\", \\\"G5\\\", \\\"H\\\",\\n\\\"ListCommands\\\", \
\\\"NoSpur\\\",\\n\\\"OnShell\\\", \\\"OutputFormat\\\", \\\"RemoveHatMomenta\
\\\",\\n\\n\\\"RemoveNCM\\\", \\\"S\\\", \\\"Sigma\\\", \\\"SortLine\\\", \
\\\"Spur\\\", \\\"T\\\",\\n\\\"ToDiracBasis\\\",\\n\\\"ToHatTilde\\\", \
\\\"ToOtimes\\\", \\\"ToUG5\\\", \\\"U\\\",\\n\\\"VectorDimension\\\", \
\\\"Version\\\".\\n\\n                                    Help on usage as \
usual per ?Name.\\n\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.922886089980505*^9}],

Cell[BoxData[
 FormBox["\<\"DEFAULT SETTINGS ON \
STARTUP:\\n\\n----------------------------\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.9228860899865212`*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"NonCommutativeMultiply will be \"\>", 
    "\[InvisibleSpace]", "\<\"removed.\"\>"}],
   SequenceForm["NonCommutativeMultiply will be ", "removed."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.922886090073231*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Current OutputFormat is set to \"\>", 
    "\[InvisibleSpace]", "\<\"\\\"texlike\\\"\"\>", 
    "\[InvisibleSpace]", "\<\".\"\>"}],
   SequenceForm["Current OutputFormat is set to ", "\"texlike\"", "."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.9228860900762377`*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Package uses a non anticommuting G5 in \\\"\"\>", 
    "\[InvisibleSpace]", "\<\"d\"\>", 
    "\[InvisibleSpace]", "\<\"\\\" dimensions.\"\>"}],
   SequenceForm[
   "Package uses a non anticommuting G5 in \"", "d", "\" dimensions."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334891516202*^9, 3.920338983710066*^9, 3.9203424332823586`*^9, 
   3.9203752617242002`*^9, 3.9203752998622713`*^9, {3.9203849477771425`*^9, 
   3.9203849751267824`*^9}, 3.9203852048663945`*^9, 3.920385951932275*^9, 
   3.920386038628393*^9, 3.920386187761627*^9, 3.9203882110292196`*^9, 
   3.920414417562791*^9, 3.9205093194844418`*^9, 3.9205481611634827`*^9, 
   3.920634884905923*^9, 3.921941462495425*^9, 3.922023514605443*^9, 
   3.922109402777464*^9, 3.9227266348904257`*^9, 3.922886090081631*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"VectorDimension", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.920334893667518*^9, 3.9203348977753544`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Dimension set to \\\"4\\\". NOTE: For this setting of\"\>", 
    "\[InvisibleSpace]", "\<\" the dimension the\"\>"}],
   SequenceForm[
   "Dimension set to \"4\". NOTE: For this setting of", " the dimension the"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334898184101*^9, 3.9203389840185432`*^9, 3.9203424337138095`*^9, 
   3.9203752620373893`*^9, 3.9203753001293793`*^9, {3.9203849480512323`*^9, 
   3.9203849753940463`*^9}, 3.9203852051454554`*^9, 3.9203859522359495`*^9, 
   3.920386038892547*^9, 3.9203861880226*^9, 3.920388211341856*^9, 
   3.9204144179373665`*^9, 3.9205093197697344`*^9, 3.9205481615346303`*^9, 
   3.9206348852012568`*^9, 3.921941462945648*^9, 3.922023515041792*^9, 
   3.9221094030508094`*^9, 3.9227266351655383`*^9, 3.9228860949190702`*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Package uses the usual anticommuting G5 in \\\"\"\>", 
    "\[InvisibleSpace]", "\<\"4\"\>", 
    "\[InvisibleSpace]", "\<\"\\\" dimensions.\"\>"}],
   SequenceForm[
   "Package uses the usual anticommuting G5 in \"", "4", "\" dimensions."],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{
  3.920334898184101*^9, 3.9203389840185432`*^9, 3.9203424337138095`*^9, 
   3.9203752620373893`*^9, 3.9203753001293793`*^9, {3.9203849480512323`*^9, 
   3.9203849753940463`*^9}, 3.9203852051454554`*^9, 3.9203859522359495`*^9, 
   3.920386038892547*^9, 3.9203861880226*^9, 3.920388211341856*^9, 
   3.9204144179373665`*^9, 3.9205093197697344`*^9, 3.9205481615346303`*^9, 
   3.9206348852012568`*^9, 3.921941462945648*^9, 3.922023515041792*^9, 
   3.9221094030508094`*^9, 3.9227266351655383`*^9, 3.922886094923087*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Spur", "[", "l1", "]"}]], "Input",
 CellChangeTimes->{{3.920334900218502*^9, 3.9203349019694257`*^9}}],

Cell[BoxData[
 FormBox["\<\"The gamma matrix line(s) \\\"l1\\\" will be traced.\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{{3.9203849480683365`*^9, 3.9203849754145913`*^9}, 
   3.9203852051693773`*^9, 3.9203859522539473`*^9, 3.9203860389168262`*^9, 
   3.920386188044963*^9, 3.920388211373556*^9, 3.920414417959911*^9, 
   3.920509319834673*^9, 3.920548161555632*^9, 3.920634885230263*^9, 
   3.921941462979194*^9, 3.9220235150763454`*^9, 3.922109403069827*^9, 
   3.9227266351903543`*^9, 3.922886102530885*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["setup", "Section",
 CellChangeTimes->{{3.922895688481805*^9, 3.9228956893440256`*^9}, {
  3.9230996636447287`*^9, 3.9230996637554383`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "    ", 
   RowBox[{
    RowBox[{"The", " ", "following", " ", "are", " ", "the", " ", "on"}], "-", 
    RowBox[{"shell", " ", 
     RowBox[{"conditions", ".", "  ", "Notations"}], " ", "are", " ", "as", 
     " ", 
     RowBox[{"follows", ":"}]}]}], 
   "                                                          ", "*)"}], " ", 
  RowBox[{"(*", "    ", 
   RowBox[{"pn", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"neutron", " ", "4"}], "-", 
      RowBox[{"momentum", "    ", "mn"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"neutron", " ", "mass", "   ", "sn"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"neutron", " ", "spin", " ", "4"}], "-", 
        RowBox[{"vector", "     ", "snh"}]}], " ", "=", " ", 
       SubscriptBox[
        OverscriptBox["s", "^"], "n"]}]}]}]}], 
   "                                         ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{"pp", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"proton", " ", "4"}], "-", 
      RowBox[{"momentum", "     ", "mp"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"proton", " ", "mass", "    ", "sp"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"proton", " ", "spin", " ", "4"}], "-", 
        RowBox[{"vector", "    ", "sph"}]}], " ", "=", " ", 
       SubscriptBox[
        OverscriptBox["s", "^"], "p"]}]}]}]}], 
   "                                          ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{"pe", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"electron", " ", "4"}], "-", 
      RowBox[{"momentum", "   ", "me"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"electron", " ", "mass", "  ", "se"}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"electron", " ", "spin", " ", "4"}], "-", 
        RowBox[{"vector", "   ", "vpe"}]}], " ", "=", " ", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["p", "\[RightVector]"], "e"], "    ", "Ee"}], " ", 
        "=", " ", 
        RowBox[{
         RowBox[{"electron", " ", "energy", "     ", "\[Sigma]"}], " ", "=", 
         " ", 
         OverscriptBox["\[Sigma]", "\[RightVector]"]}]}]}]}]}]}], "       ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{"p\[Nu]", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"neutrino", " ", "4"}], "-", 
      RowBox[{"momentum", "   ", "vp\[Nu]"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["p", "\[RightVector]"], "\[Nu]"], "   ", "E\[Nu]"}], 
      " ", "=", " ", 
      RowBox[{"neutrino", " ", "energy"}]}]}]}], 
   "                                                                     ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "           ", 
   RowBox[{"mN", " ", "=", " ", 
    RowBox[{
     RowBox[{"average", " ", "nucleon", " ", "mass"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mn", "+", "mp"}], ")"}], "/", "2"}], "      ", 
       "\[Delta]m"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"nucleon", " ", "mas", " ", "difference"}], " ", "=", " ", 
       RowBox[{"mn", "-", "mp"}]}]}]}]}], 
   "                                         ", "*)"}], "   "}]], "Input",
 CellChangeTimes->{{3.9228862229364243`*^9, 3.9228864088829327`*^9}, {
  3.922886469961979*^9, 3.9228865554488616`*^9}, {3.9228866052766314`*^9, 
  3.922886692722432*^9}, {3.9228867270839777`*^9, 3.922886907112976*^9}, {
  3.9228869523888617`*^9, 3.9228870155381107`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Extra", " ", 
     RowBox[{"explanation", ":", " ", 
      RowBox[{
       RowBox[{"here", " ", "we", " ", "use", " ", 
        RowBox[{"S", "[", 
         RowBox[{"a", ",", "b"}], "]"}], " ", "to", " ", "represent", " ", 
        "both", " ", "the", " ", "dot", " ", "product", " ", "of", " ", "4"}],
        "-", 
       RowBox[{"vectors", " ", "and", " ", "3"}], "-", 
       RowBox[{
        RowBox[{"vectors", ".", " ", "If"}], " ", "a"}]}]}]}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "\[Mu]"], " ", "and", " ", "b"}], "=", 
     SubscriptBox["b", "\[Mu]"]}]}], ",", " ", 
   RowBox[{
    RowBox[{"then", " ", 
     RowBox[{"S", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "\[Mu]"], 
      RowBox[{
       SuperscriptBox["b", "\[Mu]"], ".", " ", "If"}], " ", "a"}], "=", 
     RowBox[{
      RowBox[{
       OverscriptBox["a", "\[RightVector]"], " ", "and", " ", "b"}], "=", 
      OverscriptBox["b", "\[RightVector]"]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"then", " ", 
     RowBox[{"S", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "=", 
    RowBox[{
     OverscriptBox["a", "\[RightVector]"], ".", 
     OverscriptBox["b", "\[RightVector]"]}]}]}], "    ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228895728371463`*^9, 3.9228897145874996`*^9}}],

Cell[BoxData[
 RowBox[{"OnShell", "[", 
  RowBox[{"on", ",", 
   RowBox[{"{", 
    RowBox[{"pn", ",", 
     SuperscriptBox["mn", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pp", ",", 
     SuperscriptBox["mp", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pe", ",", 
     SuperscriptBox["me", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p\[Nu]", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pn", ",", "sn", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pp", ",", "sp", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pe", ",", "se", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pn", ",", "pp", ",", 
     RowBox[{"mn", 
      RowBox[{"(", 
       RowBox[{"mn", "-", "Ee", "-", "E\[Nu]"}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pn", ",", "pe", ",", 
     RowBox[{"mn", " ", "Ee"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pn", ",", "p\[Nu]", ",", 
     RowBox[{"mn", " ", "E\[Nu]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pn", ",", "sp", ",", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "mn"}], "mN"], 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"vpe", "+", "vp\[Nu]"}], ",", "sph"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pn", ",", "se", ",", 
     RowBox[{
      FractionBox["mn", "me"], 
      RowBox[{"S", "[", 
       RowBox[{"vpe", ",", "\[Sigma]"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pp", ",", "pe", ",", 
     RowBox[{
      RowBox[{"Ee", 
       RowBox[{"(", 
        RowBox[{"mn", "-", "Ee", "-", "E\[Nu]"}], ")"}]}], "+", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"vpe", "+", "vp\[Nu]"}], ",", "vpe"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pp", ",", "p\[Nu]", ",", 
     RowBox[{
      RowBox[{"E\[Nu]", 
       RowBox[{"(", 
        RowBox[{"mn", "-", "Ee", "-", "E\[Nu]"}], ")"}]}], "+", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"vpe", "+", "vp\[Nu]"}], ",", "vp\[Nu]"}], "]"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"pp", ",", "sn", ",", 
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", 
       RowBox[{"vpe", "+", "vp\[Nu]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pp", ",", "se", ",", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"mn", "-", "Ee", "-", "E\[Nu]"}], ")"}], "me"], 
       RowBox[{"S", "[", 
        RowBox[{"vpe", ",", "\[Sigma]"}], "]"}]}], "+", 
      RowBox[{"S", "[", 
       RowBox[{
        RowBox[{"vpe", "+", "vp\[Nu]"}], ",", "\[Sigma]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"vpe", "+", "vp\[Nu]"}], ",", "vpe"}], "]"}], 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"vpe", ",", "\[Sigma]"}], "]"}], 
        RowBox[{"me", 
         RowBox[{"(", 
          RowBox[{"Ee", "+", "me"}], ")"}]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pe", ",", "p\[Nu]", ",", 
     RowBox[{
      RowBox[{"Ee", " ", "E\[Nu]"}], "-", 
      RowBox[{"S", "[", 
       RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pe", ",", "sn", ",", 
     RowBox[{"-", 
      RowBox[{"S", "[", 
       RowBox[{"vpe", ",", "snh"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"pe", ",", "sp", ",", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "Ee"}], "mN"], 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"vpe", "+", "vp\[Nu]"}], ",", "sph"}], "]"}]}], "-", 
      RowBox[{"S", "[", 
       RowBox[{"vpe", ",", "sph"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p\[Nu]", ",", "sn", ",", 
     RowBox[{"-", 
      RowBox[{"S", "[", 
       RowBox[{"vp\[Nu]", ",", "snh"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p\[Nu]", ",", "sp", ",", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "E\[Nu]"}], "mN"], 
       RowBox[{"S", "[", 
        RowBox[{
         RowBox[{"vpe", "+", "vp\[Nu]"}], ",", "sph"}], "]"}]}], "-", 
      RowBox[{"S", "[", 
       RowBox[{"vp\[Nu]", ",", "sph"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p\[Nu]", ",", "se", ",", 
     RowBox[{
      RowBox[{
       FractionBox["E\[Nu]", "me"], 
       RowBox[{"S", "[", 
        RowBox[{"vpe", ",", "\[Sigma]"}], "]"}]}], "-", 
      RowBox[{"S", "[", 
       RowBox[{"vp\[Nu]", ",", "\[Sigma]"}], "]"}], "-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"vpe", ",", "\[Sigma]"}], "]"}], 
        RowBox[{"me", 
         RowBox[{"(", 
          RowBox[{"Ee", "+", "me"}], ")"}]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"sn", ",", "sp", ",", 
     RowBox[{"-", 
      RowBox[{"S", "[", 
       RowBox[{"snh", ",", "sph"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"sn", ",", "se", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "\[Sigma]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"vpe", ",", "\[Sigma]"}], "]"}], 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"vpe", ",", "snh"}], "]"}], 
        RowBox[{"me", 
         RowBox[{"(", 
          RowBox[{"Ee", "+", "me"}], ")"}]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"sp", ",", "se", ",", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", 
         RowBox[{"S", "[", 
          RowBox[{
           RowBox[{"vpe", "+", "vp\[Nu]"}], ",", "sph"}], "]"}]}], "mN"], 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"vpe", ",", "\[Sigma]"}], "]"}], "me"]}], "-", 
      RowBox[{"S", "[", 
       RowBox[{"sph", ",", "\[Sigma]"}], "]"}], "-", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"vpe", ",", "\[Sigma]"}], "]"}], 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"vpe", ",", "sph"}], "]"}], 
        RowBox[{"me", 
         RowBox[{"(", 
          RowBox[{"Ee", "+", "me"}], ")"}]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"vpe", ",", 
     RowBox[{
      SuperscriptBox["Ee", "2"], "-", 
      SuperscriptBox["me", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"vp\[Nu]", ",", 
     SuperscriptBox["E\[Nu]", "2"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920334903442877*^9, 3.9203349468820953`*^9}, {
  3.9203350982039413`*^9, 3.920335640374072*^9}, {3.9203357216929293`*^9, 
  3.9203357221468735`*^9}, {3.92033576587814*^9, 3.9203357679303427`*^9}, {
  3.9203358122862315`*^9, 3.9203358124603224`*^9}, {3.9203370163814273`*^9, 
  3.9203370364803753`*^9}, {3.9203371719952154`*^9, 3.92033738708219*^9}, {
  3.9203377422120714`*^9, 3.920337750067067*^9}, {3.920338603724172*^9, 
  3.9203387424178467`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mn", "=", 
   RowBox[{"mN", "+", 
    FractionBox["\[Delta]m", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mp", "=", 
   RowBox[{"mN", "-", 
    FractionBox["\[Delta]m", "2"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9203373912562237`*^9, 3.920337423243971*^9}, {
  3.920338748590082*^9, 3.920338751349948*^9}}],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{"\[CapitalSigma]e", ",", " ", "\[CapitalSigma]p", ",", " ", 
   RowBox[{
   "\[CapitalSigma]n", "  ", "are", " ", "the", " ", "spin", " ", 
    "projection", " ", "operator", " ", "of", " ", "electron"}], ",", " ", 
   RowBox[{"proton", " ", "and", " ", "neutron"}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.922887124500912*^9, 3.922887192787831*^9}, {
  3.92289462553467*^9, 3.9228946275844884`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalSigma]e", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "U"}], "]"}], "+", 
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "G5", ",", "se"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]p", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "U"}], "]"}], "+", 
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "G5", ",", "sp"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]n", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "U"}], "]"}], "+", 
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "G5", ",", "sn"}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9203361832939796`*^9, 3.9203362219316864`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "L\[Mu]\[Nu]", " ", "is", " ", "the", " ", "lepton", " ", "tensor"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9228874485287976`*^9, 3.92288745922203*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L\[Mu]\[Nu]", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"\[CapitalSigma]e", "**", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"l", ",", "pe"}], "]"}], "+", 
        RowBox[{"me", " ", 
         RowBox[{"G", "[", 
          RowBox[{"l", ",", "U"}], "]"}]}]}], ")"}], "**", 
      RowBox[{"G", "[", 
       RowBox[{"l", ",", 
        RowBox[{"{", "\[Mu]", "}"}]}], "]"}], "**", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"l", ",", "U"}], "]"}], "-", 
        RowBox[{"G", "[", 
         RowBox[{"l", ",", "G5"}], "]"}]}], ")"}], "**", 
      RowBox[{"G", "[", 
       RowBox[{"l", ",", "p\[Nu]"}], "]"}], "**", 
      RowBox[{"G", "[", 
       RowBox[{"l", ",", 
        RowBox[{"{", "\[Nu]", "}"}]}], "]"}], "**", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"l", ",", "U"}], "]"}], "-", 
        RowBox[{"G", "[", 
         RowBox[{"l", ",", "G5"}], "]"}]}], ")"}]}], "/.", 
     RowBox[{"l", "\[Rule]", "l1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9203362289884715`*^9, 3.9203363167728043`*^9}, 
   3.9228874616309958`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"H\[Mu]\[Nu]", " ", "is", " ", "the", " ", "nucleono", " ", 
    RowBox[{"tensor", ".", " ", "\[Mu]v"}]}], "=", 
   RowBox[{
    RowBox[{"\[Mu]p", "-", "\[Mu]n"}], "=", 
    RowBox[{
     RowBox[{"\[Kappa]p", "-", "\[Kappa]n", "+", 
      RowBox[{
      "1", " ", "is", " ", "the", " ", "isovector", " ", "nucleon", " ", 
       "magnetic", " ", 
       RowBox[{"moment", ".", "  ", "mpi"}]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"pion", " ", 
       RowBox[{"mass", ".", "  ", "\[Lambda]"}]}], "<", 
      RowBox[{
       RowBox[{"0", " ", "is", " ", "the", " ", "axial"}], "-", "to", "-", 
       RowBox[{"vector", " ", "ratio"}]}]}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9203851464332423`*^9, 3.9203851679041233`*^9}, {
  3.920385909943083*^9, 3.9203859223521595`*^9}, {3.9228874721404686`*^9, 
  3.9228875339318695`*^9}, {3.922887649995289*^9, 3.92288770466957*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H\[Mu]\[Nu]", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "mn", " ", "mp"}]], 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"\[CapitalSigma]p", "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"l", ",", "pp"}], "]"}], "+", 
         RowBox[{"mp", " ", 
          RowBox[{"G", "[", 
           RowBox[{"l", ",", "U"}], "]"}]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"l", ",", 
           RowBox[{"{", "\[Mu]", "}"}]}], "]"}], "-", 
         RowBox[{
          FractionBox["\[ImaginaryI]", 
           RowBox[{"2", "mN"}]], 
          RowBox[{"(", 
           RowBox[{"\[Mu]V", "-", "1"}], ")"}], " ", 
          RowBox[{"Sigma", "[", 
           RowBox[{"l", ",", 
            RowBox[{"{", "\[Mu]", "}"}], ",", 
            RowBox[{"pn", "-", "pp"}]}], "]"}]}], "+", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"G", "[", 
           RowBox[{"l", ",", 
            RowBox[{"{", "\[Mu]", "}"}], ",", "G5"}], "]"}]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "mN", " ", "\[Lambda]"}], 
           SuperscriptBox["mpi", "2"]], 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"pn", "-", "pp"}], ",", 
            RowBox[{"{", "\[Mu]", "}"}]}], "]"}], 
          RowBox[{"G", "[", 
           RowBox[{"l", ",", "G5"}], "]"}]}]}], ")"}], "**", 
       "\[CapitalSigma]n", "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"l", ",", "pn"}], "]"}], "+", 
         RowBox[{"mn", " ", 
          RowBox[{"G", "[", 
           RowBox[{"l", ",", "U"}], "]"}]}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"l", ",", 
           RowBox[{"{", "\[Nu]", "}"}]}], "]"}], "+", 
         RowBox[{
          FractionBox["\[ImaginaryI]", 
           RowBox[{"2", "mN"}]], 
          RowBox[{"(", 
           RowBox[{"\[Mu]V", "-", "1"}], ")"}], " ", 
          RowBox[{"Sigma", "[", 
           RowBox[{"l", ",", 
            RowBox[{"{", "\[Nu]", "}"}], ",", 
            RowBox[{"pn", "-", "pp"}]}], "]"}]}], "+", 
         RowBox[{"\[Lambda]", " ", 
          RowBox[{"G", "[", 
           RowBox[{"l", ",", 
            RowBox[{"{", "\[Nu]", "}"}], ",", "G5"}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "mN", " ", "\[Lambda]"}], 
           SuperscriptBox["mpi", "2"]], 
          RowBox[{"S", "[", 
           RowBox[{
            RowBox[{"pn", "-", "pp"}], ",", 
            RowBox[{"{", "\[Nu]", "}"}]}], "]"}], 
          RowBox[{"G", "[", 
           RowBox[{"l", ",", "G5"}], "]"}]}]}], ")"}]}], "/.", 
      RowBox[{"l", "\[Rule]", "l1"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.920336345361643*^9, 3.920336491160823*^9}, {
   3.9203365435825024`*^9, 3.9203365512684355`*^9}, 3.920336728496949*^9, {
   3.9203424063101325`*^9, 3.9203424099521656`*^9}, {3.920385178392551*^9, 
   3.9203851939324093`*^9}, {3.9203859330211535`*^9, 3.92038593945936*^9}, {
   3.9203860205495143`*^9, 3.9203860269820824`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{"M2", " ", "is", " ", "the", " ", "tree"}], "-", 
    RowBox[{"level", " ", "squared", " ", "amplitude"}]}], ",", " ", 
   RowBox[{"with", " ", 
    SuperscriptBox["GV", "2"], " ", "removed", " ", "for", " ", 
    "simplicity"}]}], "   ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228877317232733`*^9, 3.9228877568012333`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M2", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     FractionBox["1", "2"], "L\[Mu]\[Nu]", " ", "H\[Mu]\[Nu]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.920336563123666*^9, 3.9203365739427176`*^9}, {
  3.920336732967944*^9, 3.920336735969569*^9}, {3.9203752189000044`*^9, 
  3.9203752246190777`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{
  "M2expand", " ", "is", " ", "the", " ", "expansion", " ", "of", " ", "M2", 
   " ", "in", " ", "powers", " ", "of", " ", "inverse", " ", "hadron", " ", 
   "masses"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228878663289685`*^9, 3.9228879082821116`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M2expand", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"M2", "/.", 
        RowBox[{"mN", "\[Rule]", 
         FractionBox["mN", "\[Epsilon]"]}]}], "/.", 
       RowBox[{"mpi", "\[Rule]", 
        FractionBox["mpi", "\[Epsilon]"]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
    "Normal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9203390397470913`*^9, 3.92033907750806*^9}, {
  3.9203752274154916`*^9, 3.9203752459875493`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"O", "(", 
    SuperscriptBox["\[Epsilon]", "0"], ")"}], " "}], 
  TraditionalForm]]]], "Section",
 CellChangeTimes->{{3.920342671235979*^9, 3.9203426764288063`*^9}, {
  3.9228957412041316`*^9, 3.9228957419203343`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "This", " ", "is", " ", "the", " ", "squared", " ", "amplitude", " ", "in",
     " ", "the", " ", "non"}], "-", 
   RowBox[{"recoil", " ", "limit"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228879904058943`*^9, 3.922888020151971*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M20", "=", 
  RowBox[{"M2expand", "/.", 
   RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.920342568638299*^9, 3.9203425740621424`*^9}, {
  3.920342841989336*^9, 3.9203428931473837`*^9}, {3.920375280222848*^9, 
  3.9203752853784285`*^9}, {3.920375477107662*^9, 3.920375483733557*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"Ee", "+", "me"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "E\[Nu]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox["Ee", "2"]}], "+", 
     RowBox[{"E\[Nu]", " ", 
      SuperscriptBox["Ee", "2"]}], "-", 
     RowBox[{"E\[Nu]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      SuperscriptBox["Ee", "2"]}], "+", 
     RowBox[{"E\[Nu]", " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      SuperscriptBox["Ee", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      SuperscriptBox["Ee", "2"]}], "-", 
     RowBox[{"2", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      SuperscriptBox["Ee", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      SuperscriptBox["Ee", "2"]}], "-", 
     RowBox[{"2", " ", "\[Lambda]", " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      SuperscriptBox["Ee", "2"]}], "+", 
     RowBox[{"3", " ", "E\[Nu]", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", "Ee"}], "+", 
     RowBox[{"E\[Nu]", " ", "me", " ", "Ee"}], "-", 
     RowBox[{"E\[Nu]", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"E\[Nu]", " ", "me", " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "E\[Nu]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "E\[Nu]", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", "E\[Nu]", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", "E\[Nu]", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", "E\[Nu]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "E\[Nu]", " ", "\[Lambda]", " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.\[Sigma]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.\[Sigma]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "E\[Nu]", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"sph.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", "E\[Nu]", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"sph.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"3", " ", "E\[Nu]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"E\[Nu]", " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"E\[Nu]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"E\[Nu]", " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"2", " ", "\[Lambda]", " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"vp\[Nu].\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"me", " ", 
      FormBox["\<\"vp\[Nu].\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "+", 
     RowBox[{"me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vp\[Nu].\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"me", " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vp\[Nu].\[Sigma]\"\>",
       TraditionalForm], " ", "Ee"}], "-", 
     RowBox[{"2", " ", "E\[Nu]", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "E\[Nu]", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "E\[Nu]", " ", 
      SuperscriptBox["me", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "E\[Nu]", " ", 
      SuperscriptBox["me", "2"], " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "E\[Nu]", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "E\[Nu]", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["me", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.\[Sigma]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["me", "2"], " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.\[Sigma]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "E\[Nu]", " ", 
      SuperscriptBox["me", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"sph.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "E\[Nu]", " ", 
      SuperscriptBox["me", "2"], " ", "\[Lambda]", " ", 
      FormBox["\<\"sph.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["me", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["me", "2"], " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"me", " ", 
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"me", " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"3", " ", "E\[Nu]", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"E\[Nu]", " ", "me", " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"E\[Nu]", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"E\[Nu]", " ", "me", " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "E\[Nu]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "E\[Nu]", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "E\[Nu]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "E\[Nu]", " ", "\[Lambda]", " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "me", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{"2", " ", "me", " ", "\[Lambda]", " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{"2", " ", "\[Lambda]", " ", 
      FormBox["\<\"snh.vpe\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"sph.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{
      FormBox["\<\"vpe.vp\[Nu]\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vpe.\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["me", "2"], " ", 
      FormBox["\<\"vp\[Nu].\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["me", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"vp\[Nu].\[Sigma]\"\>",
       TraditionalForm]}], "-", 
     RowBox[{
      SuperscriptBox["me", "2"], " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vp\[Nu].\[Sigma]\"\>",
       TraditionalForm]}], "+", 
     RowBox[{
      SuperscriptBox["me", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      FormBox["\<\"snh.sph\"\>",
       TraditionalForm], " ", 
      FormBox["\<\"vp\[Nu].\[Sigma]\"\>",
       TraditionalForm]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9203426332074647`*^9, {3.9203428603748455`*^9, 3.9203428936222534`*^9}, {
   3.920375459211587*^9, 3.9203754841857004`*^9}, 3.920385072652622*^9, 
   3.9203852620192738`*^9, 3.920386110421282*^9, 3.9203862634791903`*^9, 
   3.920388280740543*^9, 3.920414495241908*^9, 3.9205093901464*^9, 
   3.920548238702256*^9, 3.920634970503664*^9, 3.921941546983526*^9, 
   3.9220235863911886`*^9, 3.922109485427431*^9, 3.9227267068745365`*^9, 
   3.9228880224260516`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["M20", 
         RowBox[{"Ee", " ", "E\[Nu]"}]], "/.", 
        RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], "\[Rule]", "0"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.920342751477316*^9, 3.920342815269536*^9}, {
   3.9203752888014164`*^9, 3.920375289427359*^9}, {3.920375532513075*^9, 
   3.920375565098446*^9}, 3.920375621181583*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "+", "1"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920342758414257*^9, 3.920342815718507*^9}, 
   3.920342900360729*^9, 3.9203754593600955`*^9, 3.9203754912612715`*^9, {
   3.9203755361368895`*^9, 3.9203755656254935`*^9}, 3.9203756220066967`*^9, 
   3.9203850726761465`*^9, 3.920385262048267*^9, 3.9203861104517965`*^9, 
   3.920386263528737*^9, 3.920388280771493*^9, 3.92041449528643*^9, 
   3.920509390169401*^9, 3.920548238743264*^9, 3.9206349705276175`*^9, 
   3.9219415470254283`*^9, 3.922023586421184*^9, 3.9221094855179615`*^9, 
   3.9227267069780774`*^9, 3.922888048659691*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "following", " ", "are", " ", "the", " ", "zeroth"}], 
    "-", 
    RowBox[{"order", " ", "correlation", " ", 
     RowBox[{"coefficients", ".", " ", "For"}], " ", "example"}]}], ",", " ", 
   RowBox[{
    SubscriptBox["a", "0"], " ", "=", " ", 
    RowBox[{
     RowBox[{"(", "a\[Xi]0", ")"}], "/", 
     RowBox[{"(", "\[Xi]0", ")"}]}]}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228880501179004`*^9, 3.922888111312304*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ee", " ", "E\[Nu]", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         FractionBox["M20", 
          RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
         RowBox[{"S", "[", 
          RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}]}], "]"}]}], "/.", 
      RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"spe", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920378118495338*^9, 3.920378189566797*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"1", "-", 
   SuperscriptBox["\[Lambda]", "2"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920378144476163*^9, 3.920378189984743*^9}, 
   3.9203850726923685`*^9, 3.920385262067787*^9, 3.920386110474801*^9, 
   3.9203862635477324`*^9, 3.9203882807995205`*^9, 3.9204144953054247`*^9, 
   3.9205093901850977`*^9, 3.920548238763282*^9, 3.9206349705556183`*^9, 
   3.9219415470424933`*^9, 3.922023586437187*^9, 3.922109485590304*^9, 
   3.9227267070100837`*^9, 3.9228881436215954`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ee", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        FractionBox["M20", 
         RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
        RowBox[{"S", "[", 
         RowBox[{"snh", ",", "vpe"}], "]"}]}], "]"}]}], "/.", 
     RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203757713226433`*^9, 3.92037585774599*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203757925359073`*^9, 3.9203758582326317`*^9}, 
   3.92038507271439*^9, 3.9203852620845547`*^9, 3.9203861104937935`*^9, 
   3.9203862635676856`*^9, 3.920388280830001*^9, 3.9204144953251534`*^9, 
   3.92050939020212*^9, 3.920548238781819*^9, 3.920634970571618*^9, 
   3.921941547061768*^9, 3.922023586457199*^9, 3.9221094856145563`*^9, 
   3.9227267070286317`*^9, 3.922888144501897*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"E\[Nu]", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        FractionBox["M20", 
         RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
        RowBox[{"S", "[", 
         RowBox[{"snh", ",", "vp\[Nu]"}], "]"}]}], "]"}]}], "/.", 
     RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203758749499416`*^9, 3.9203758938790817`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "\[Lambda]"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203758795035152`*^9, 3.9203758943977985`*^9}, 
   3.920385072732624*^9, 3.9203852621063986`*^9, 3.920386110514893*^9, 
   3.9203862635855665`*^9, 3.9203882808594666`*^9, 3.920414495344692*^9, 
   3.9205093902193775`*^9, 3.9205482388018227`*^9, 3.9206349705886188`*^9, 
   3.92194154708696*^9, 3.922023586476717*^9, 3.9221094856325665`*^9, 
   3.9227267070466194`*^9, 3.922888145352851*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Ee", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         FractionBox["M20", 
          RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
         RowBox[{"S", "[", 
          RowBox[{"\[Sigma]", ",", "vpe"}], "]"}]}], "]"}]}], "/.", 
      RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], "\[Rule]", "0"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.920375918037891*^9, 3.920375934418078*^9}, {
  3.9203759793681297`*^9, 3.920376003620059*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}], "-", "1"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9203759348429337`*^9, {3.92037598508154*^9, 3.920376004310957*^9}, 
   3.920385072752684*^9, 3.9203852621244216`*^9, 3.920386110539442*^9, 
   3.92038626360356*^9, 3.9203882808879824`*^9, 3.9204144953616953`*^9, 
   3.920509390234379*^9, 3.920548238821828*^9, 3.920634970603617*^9, 
   3.921941547108042*^9, 3.9220235864987183`*^9, 3.9221094856510105`*^9, 
   3.9227267070746207`*^9, 3.922888146819728*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"E\[Nu]", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        FractionBox["M20", 
         RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
        RowBox[{"S", "[", 
         RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}]}], "]"}]}], "/.", 
     RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"snh", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203760228574514`*^9, 3.9203760668945527`*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}], " ", "me"}], "Ee"],
   TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203760439551125`*^9, 3.9203760677030067`*^9}, 
   3.9203850727782497`*^9, 3.9203852621478844`*^9, 3.920386110558409*^9, 
   3.9203862636210995`*^9, 3.920388280917018*^9, 3.920414495378691*^9, 
   3.920509390251382*^9, 3.9205482388428392`*^9, 3.920634970619629*^9, 
   3.921941547128072*^9, 3.922023586521738*^9, 3.922109485669364*^9, 
   3.9227267070966215`*^9, 3.9228881479506397`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ee", " ", "E\[Nu]", 
      RowBox[{"(", 
       RowBox[{"Ee", "+", "me"}], ")"}], " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        FractionBox["M20", 
         RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "/.", 
     RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"snh", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203760766150723`*^9, 3.920376124998266*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Lambda]", "2"], "-", "1"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920376084638481*^9, 3.9203761286326294`*^9}, 
   3.9203850727967453`*^9, 3.9203852621674347`*^9, 3.9203861105814033`*^9, 
   3.9203862636439953`*^9, 3.920388280947734*^9, 3.920414495395734*^9, 
   3.920509390269378*^9, 3.920548238860819*^9, 3.9206349706341734`*^9, 
   3.921941547149164*^9, 3.922023586542735*^9, 3.9221094856905704`*^9, 
   3.92272670711917*^9, 3.9228881493125677`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "snh"}], "]"}]}], "]"}], "/.", 
    RowBox[{"sph", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920376185821845*^9, 3.920376220857771*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"2", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", "me"}], "Ee"], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203761984291663`*^9, 3.920376221374301*^9}, 
   3.9203850728177595`*^9, 3.9203852621868*^9, 3.920386110601742*^9, 
   3.920386263662024*^9, 3.920388280975774*^9, 3.9204144954120007`*^9, 
   3.920509390284253*^9, 3.9205482388813944`*^9, 3.920634970651162*^9, 
   3.921941547171316*^9, 3.922023586566227*^9, 3.922109485709593*^9, 
   3.922726707141176*^9, 3.9228881501183987`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Ee", 
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       FractionBox["M20", 
        RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"snh", ",", "vpe"}], "]"}]}]}], "]"}]}], "/.", 
    RowBox[{"sph", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920376238175909*^9, 3.9203762684806304`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920376247080763*^9, 3.9203762689838276`*^9}, 
   3.920385072836643*^9, 3.920385262209798*^9, 3.920386110625819*^9, 
   3.920386263678027*^9, 3.920388281004527*^9, 3.9204144954307165`*^9, 
   3.9205093903009605`*^9, 3.920548238903385*^9, 3.9206349706671653`*^9, 
   3.9219415471902833`*^9, 3.922023586587743*^9, 3.9221094857346225`*^9, 
   3.9227267071611743`*^9, 3.9228881509190035`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Ee", " ", "E\[Nu]", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "snh"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203763106171174`*^9, 3.9203763560514736`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.920376317360186*^9, {3.920376351596841*^9, 3.920376356589123*^9}, 
   3.920385072855686*^9, 3.9203852622311273`*^9, 3.9203861106463337`*^9, 
   3.92038626369903*^9, 3.9203882810296707`*^9, 3.9204144954465256`*^9, 
   3.9205093903175926`*^9, 3.920548238924387*^9, 3.9206349706841607`*^9, 
   3.9219415472107725`*^9, 3.9220235866087484`*^9, 3.9221094857559185`*^9, 
   3.9227267071911755`*^9, 3.9228881522934666`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Ee", " ", "E\[Nu]", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       FractionBox["M20", 
        RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"snh", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "vpe"}], "]"}], "\[Rule]", "0"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9203763716986365`*^9, 3.9203764066977525`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "\[Lambda]"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203763771382084`*^9, 3.920376407199126*^9}, 
   3.920385072875656*^9, 3.9203852622481503`*^9, 3.920386110667124*^9, 
   3.9203862637203007`*^9, 3.920388281061577*^9, 3.9204144954677467`*^9, 
   3.9205093903342905`*^9, 3.9205482389443836`*^9, 3.920634970699168*^9, 
   3.921941547231336*^9, 3.9220235866287374`*^9, 3.9221094857785172`*^9, 
   3.9227267072132034`*^9, 3.922888153124585*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Ee", " ", "E\[Nu]", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "vpe"}], "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203764588857355`*^9, 3.92037647364771*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203764694440393`*^9, 3.920376474242738*^9}, 
   3.9203850728946877`*^9, 3.9203852622661624`*^9, 3.9203861106901255`*^9, 
   3.9203862637357874`*^9, 3.9203882810896015`*^9, 3.920414495483763*^9, 
   3.920509390351323*^9, 3.920548238961397*^9, 3.9206349707141824`*^9, 
   3.921941547251153*^9, 3.922023586649391*^9, 3.92210948579852*^9, 
   3.922726707243764*^9, 3.922888153975147*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Atilde\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ee", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        FractionBox["M20", 
         RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "vpe"}], "]"}]}], "]"}]}], "/.", 
     RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203766218608932`*^9, 3.920376658690107*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "\[Lambda]"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203766358061314`*^9, 3.920376659680587*^9}, 
   3.9203850729144917`*^9, 3.9203852622836924`*^9, 3.920386110713123*^9, 
   3.9203862637538185`*^9, 3.920388281114871*^9, 3.9204144955037613`*^9, 
   3.9205093903700886`*^9, 3.920548238979947*^9, 3.92063497073273*^9, 
   3.9219415472696323`*^9, 3.9220235866706357`*^9, 3.9221094858145204`*^9, 
   3.922726707276758*^9, 3.9228881554019794`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Btilde\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"E\[Nu]", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        FractionBox["M20", 
         RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "vp\[Nu]"}], "]"}]}], "]"}]}], "/.", 
     RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920376669521697*^9, 3.9203766867304535`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203766788508453`*^9, 3.920376687300694*^9}, 
   3.920385072933917*^9, 3.9203852622996845`*^9, 3.920386110736699*^9, 
   3.9203862637728395`*^9, 3.920388281144415*^9, 3.9204144955247803`*^9, 
   3.920509390385087*^9, 3.9205482389999533`*^9, 3.9206349707527256`*^9, 
   3.921941547290737*^9, 3.9220235866926603`*^9, 3.922109485834529*^9, 
   3.922726707298764*^9, 3.922888156223213*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ntilde\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{"S", "[", 
       RowBox[{"\[Sigma]", ",", "sph"}], "]"}]}], "]"}], "/.", 
    RowBox[{"snh", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920376693195263*^9, 3.9203767256918063`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "\[Lambda]", " ", "me"}], 
    "Ee"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203767085362544`*^9, 3.9203767262474003`*^9}, 
   3.9203850729590597`*^9, 3.9203852623250933`*^9, 3.9203861107566977`*^9, 
   3.920386263788903*^9, 3.9203882811724615`*^9, 3.920414495544298*^9, 
   3.9205093904010954`*^9, 3.920548239020957*^9, 3.9206349707687283`*^9, 
   3.921941547325839*^9, 3.9220235867116604`*^9, 3.9221094858550572`*^9, 
   3.9227267073232985`*^9, 3.922888157063159*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Qtilde\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Ee", " ", 
     RowBox[{"(", 
      RowBox[{"Ee", "+", "me"}], ")"}], 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       FractionBox["M20", 
        RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "vpe"}], "]"}]}]}], "]"}]}], "/.", 
    RowBox[{"snh", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203767424143553`*^9, 3.9203767733972244`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "\[Lambda]"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203767540623655`*^9, 3.9203767739838924`*^9}, 
   3.9203850729825983`*^9, 3.920385262343128*^9, 3.9203861107766914`*^9, 
   3.9203862638105383`*^9, 3.9203882812045536`*^9, 3.9204144955612955`*^9, 
   3.9205093904177556`*^9, 3.9205482390389524`*^9, 3.9206349707837315`*^9, 
   3.9219415473469296`*^9, 3.9220235867317*^9, 3.9221094858737893`*^9, 
   3.922726707352302*^9, 3.9228881580807815`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Stilde\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Ee", " ", "E\[Nu]", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "\[Sigma]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203767816953683`*^9, 3.9203768132173557`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203767971485004`*^9, 3.92037681372911*^9}, 
   3.920385073003756*^9, 3.9203852623615904`*^9, 3.9203861107946916`*^9, 
   3.9203862638280945`*^9, 3.9203882812286997`*^9, 3.9204144955772953`*^9, 
   3.920509390434785*^9, 3.920548239058958*^9, 3.9206349708017273`*^9, 
   3.9219415473686733`*^9, 3.92202358675385*^9, 3.922109485891817*^9, 
   3.9227267073733015`*^9, 3.92288815895798*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ttilde\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Ee", " ", "E\[Nu]", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       FractionBox["M20", 
        RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"vpe", ",", "\[Sigma]"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "/.", 
    RowBox[{"snh", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920376824936128*^9, 3.9203768654362035`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920376837315793*^9, 3.9203768659263916`*^9}, 
   3.9203850730267525`*^9, 3.920385262383122*^9, 3.9203861108189993`*^9, 
   3.920386263844097*^9, 3.920388281257619*^9, 3.920414495593294*^9, 
   3.9205093904508114`*^9, 3.9205482390769596`*^9, 3.920634970815746*^9, 
   3.9219415473877554`*^9, 3.922023586774398*^9, 3.922109485916828*^9, 
   3.9227267073993235`*^9, 3.9228881598408217`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Utilde\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Ee", " ", "E\[Nu]", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"vp\[Nu]", ",", "\[Sigma]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "vpe"}], "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920376880292197*^9, 3.9203768937646847`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203768884163094`*^9, 3.920376894319676*^9}, 
   3.9203850730477533`*^9, 3.9203852624001236`*^9, 3.920386110841544*^9, 
   3.9203862638642116`*^9, 3.9203882812881613`*^9, 3.9204144956102943`*^9, 
   3.920509390467808*^9, 3.9205482390934987`*^9, 3.9206349708332567`*^9, 
   3.921941547410545*^9, 3.9220235867914023`*^9, 3.922109485938344*^9, 
   3.9227267074239297`*^9, 3.9228881606905665`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       FractionBox["M20", 
        RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "snh"}], "]"}]}], "]"}], "/.", 
     RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], "\[Rule]", "0"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.920376909591997*^9, 3.9203769531544266`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"1", "-", 
   SuperscriptBox["\[Lambda]", "2"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203769224904156`*^9, 3.920376953729371*^9}, 
   3.9203850730724063`*^9, 3.9203852624174194`*^9, 3.9203861108625383`*^9, 
   3.9203862638841376`*^9, 3.9203882813119364`*^9, 3.9204144956268387`*^9, 
   3.9205093904848137`*^9, 3.9205482391124907`*^9, 3.9206349708482604`*^9, 
   3.9219415474316425`*^9, 3.922023586816275*^9, 3.922109485958348*^9, 
   3.922726707448818*^9, 3.922888161820382*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "   ", 
  RowBox[{
   RowBox[{"e", ".", "g", ".", " ", "atilde"}], " ", "=", " ", 
   OverscriptBox["a", "~"]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.922888191554579*^9, 3.9228882286356363`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"atilde\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Ee", " ", "E\[Nu]", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       FractionBox["M20", 
        RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "snh"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920376987136591*^9, 3.920377041390191*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"1", "-", 
   SuperscriptBox["\[Lambda]", "2"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203769944038258`*^9, 3.920377041953696*^9}, 
   3.920385073097414*^9, 3.920385262434413*^9, 3.9203861108848534`*^9, 
   3.920386263900961*^9, 3.9203882813427706`*^9, 3.920414495646717*^9, 
   3.9205093905048203`*^9, 3.920548239131488*^9, 3.920634970861252*^9, 
   3.921941547453714*^9, 3.922023586838278*^9, 3.922109485980973*^9, 
   3.9227267074713497`*^9, 3.9228881626809716`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gtilde\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Ee", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       FractionBox["M20", 
        RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "snh"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"\[Sigma]", ",", "vpe"}], "]"}]}]}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], "\[Rule]", "0"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.920377049593708*^9, 3.920377088800418*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Lambda]", "2"], "-", "1"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203770632417407`*^9, 3.9203770893185186`*^9}, 
   3.9203850731176386`*^9, 3.920385262452866*^9, 3.920386110909852*^9, 
   3.920386263920722*^9, 3.920388281371765*^9, 3.920414495663782*^9, 
   3.92050939052297*^9, 3.9205482391515007`*^9, 3.920634970875252*^9, 
   3.921941547473169*^9, 3.9220235868562927`*^9, 3.9221094859979734`*^9, 
   3.922726707491377*^9, 3.92288816419531*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Htilde\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"E\[Nu]", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "snh"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.920377095613223*^9, 3.9203771131086674`*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}], " ", "me"}], "Ee"],
   TraditionalForm]], "Output",
 CellChangeTimes->{{3.920377106040453*^9, 3.920377113613329*^9}, 
   3.92038507314229*^9, 3.920385262476072*^9, 3.9203861109278665`*^9, 
   3.920386263936226*^9, 3.92038828140547*^9, 3.9204144956853456`*^9, 
   3.9205093905435038`*^9, 3.920548239170529*^9, 3.9206349708912506`*^9, 
   3.9219415474943047`*^9, 3.922023586871825*^9, 3.922109486015971*^9, 
   3.9227267075136337`*^9, 3.9228881652030015`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ktilde\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Ee", " ", "E\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "snh"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203771665111675`*^9, 3.920377205921029*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Lambda]", "2"], "-", "1"}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203771920531063`*^9, 3.9203772064859867`*^9}, 
   3.920385073163333*^9, 3.9203852624978037`*^9, 3.9203861109486103`*^9, 
   3.9203862639552546`*^9, 3.9203882814380007`*^9, 3.920414495703354*^9, 
   3.92050939056352*^9, 3.920548239191057*^9, 3.920634970908251*^9, 
   3.921941547518306*^9, 3.922023586890826*^9, 3.9221094860382967`*^9, 
   3.9227267075347643`*^9, 3.922888166342435*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{"\"\<pol\>\"", " ", "=", " ", 
   RowBox[{"Polish", " ", 
    RowBox[{"alphabet", ".", " ", "See"}], " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "8", ")"}]}], " ", "in", " ", 
    RowBox[{"Phys", ".", "Rev", ".", "D"}], " ", "109", " ", 
    RowBox[{"(", "2024", ")"}], " ", "073007", " ", "for", " ", 
    "definitions"}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.922888245609557*^9, 3.922888292695771*^9}, {
  3.9228883586917667`*^9, 3.922888420317423*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Apol\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"E\[Nu]", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "\[Sigma]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920377215240924*^9, 3.9203772365986767`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "\[Lambda]", " ", "me"}], 
    "Ee"]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920377228246806*^9, 3.9203772398008614`*^9}, 
   3.920385073187252*^9, 3.92038526251783*^9, 3.920386110967609*^9, 
   3.9203862639752636`*^9, 3.9203882814657345`*^9, 3.920414495721366*^9, 
   3.92050939057938*^9, 3.920548239212058*^9, 3.9206349709242587`*^9, 
   3.9219415475374937`*^9, 3.9220235869128265`*^9, 3.922109486064294*^9, 
   3.922726707555456*^9, 3.922888439910817*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"apol\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"E\[Nu]", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "\[Sigma]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920377257440556*^9, 3.920377288683509*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", "\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", "me"}], "Ee"]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920377281194281*^9, 3.9203772891920815`*^9}, 
   3.9203850732102547`*^9, 3.920385262539278*^9, 3.920386110992612*^9, 
   3.9203862639964075`*^9, 3.9203882814984093`*^9, 3.9204144957428875`*^9, 
   3.9205093905973883`*^9, 3.9205482392300673`*^9, 3.9206349709418063`*^9, 
   3.921941547557202*^9, 3.922023586939704*^9, 3.9221094860862923`*^9, 
   3.922726707580225*^9, 3.922888441051874*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Epol\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Ee", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "\[Sigma]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "vpe"}], "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920377556530995*^9, 3.920377601013976*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203775731826077`*^9, 3.920377601484994*^9}, 
   3.9203850732312517`*^9, 3.9203852625598636`*^9, 3.9203861110116115`*^9, 
   3.9203862640129366`*^9, 3.9203882815302844`*^9, 3.9204144957608895`*^9, 
   3.9205093906199512`*^9, 3.9205482392500663`*^9, 3.9206349709557924`*^9, 
   3.9219415475787964`*^9, 3.922023586962737*^9, 3.922109486106291*^9, 
   3.9227267076006656`*^9, 3.9228884419062543`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"epol\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Ee", " ", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "\[Sigma]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "vpe"}], "]"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203776164393473`*^9, 3.9203776276403127`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.920377621892565*^9, 3.9203776280947886`*^9}, 
   3.920385073256062*^9, 3.920385262578042*^9, 3.9203861110306473`*^9, 
   3.920386264031426*^9, 3.920388281558936*^9, 3.920414495775962*^9, 
   3.9205093906389403`*^9, 3.920548239270068*^9, 3.9206349709727955`*^9, 
   3.9219415475989375`*^9, 3.9220235869841003`*^9, 3.922109486125482*^9, 
   3.9227267076222415`*^9, 3.9228884426740103`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Npol\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Ee", " ", "E\[Nu]", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       FractionBox["M20", 
        RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"snh", ",", "vpe"}], "]"}]}]}], "]"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920377855215487*^9, 3.9203778914868927`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920377874249361*^9, 3.9203778922851257`*^9}, 
   3.920385073282809*^9, 3.92038526259795*^9, 3.9203861110482116`*^9, 
   3.9203862640503654`*^9, 3.920388281587844*^9, 3.9204144957926474`*^9, 
   3.9205093906546636`*^9, 3.920548239291548*^9, 3.9206349709917936`*^9, 
   3.9219415476189075`*^9, 3.922023587007457*^9, 3.9221094861490035`*^9, 
   3.922726707647236*^9, 3.922888443554558*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"npol\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Ee", " ", "E\[Nu]", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       FractionBox["M20", 
        RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"sph", ",", "vpe"}], "]"}]}]}], "]"}]}], "/.", 
    RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203779091999903`*^9, 3.9203779225236073`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "\[Lambda]"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203779145689917`*^9, 3.9203779233004208`*^9}, 
   3.920385073306574*^9, 3.9203852626189766`*^9, 3.9203861110677176`*^9, 
   3.9203862640694942`*^9, 3.9203882816784043`*^9, 3.9204144958142295`*^9, 
   3.9205093906713095`*^9, 3.9205482393075595`*^9, 3.920634971008792*^9, 
   3.9219415476399937`*^9, 3.922023587025342*^9, 3.9221094861690035`*^9, 
   3.922726707668237*^9, 3.9228884443704367`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Zpol\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Ee", " ", "E\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "vpe"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "vpe"}], "]"}]}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9203779536953435`*^9, 3.920377979044799*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9203780102801714`*^9, 3.9203850733298097`*^9, 
  3.9203852626412296`*^9, 3.9203861110874186`*^9, 3.9203862640871735`*^9, 
  3.9203882817212367`*^9, 3.9204144958323355`*^9, 3.9205093906927924`*^9, 
  3.920548239325553*^9, 3.920634971024802*^9, 3.921941547664598*^9, 
  3.922023587045187*^9, 3.922109486187006*^9, 3.922726707692382*^9, 
  3.922888445214023*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zpol\[Xi]0", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Ee", " ", "E\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{"Ee", "+", "me"}], ")"}], 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      FractionBox["M20", 
       RowBox[{"Ee", " ", "E\[Nu]"}]], ",", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"sph", ",", "vpe"}], "]"}], 
       RowBox[{"S", "[", 
        RowBox[{"\[Sigma]", ",", "vpe"}], "]"}]}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9203779950088058`*^9, 3.9203780168071656`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "\[Lambda]"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203779997879677`*^9, 3.920378017398574*^9}, 
   3.9203850733522015`*^9, 3.920385262662264*^9, 3.9203861111124196`*^9, 
   3.9203862641105676`*^9, 3.9203882817462573`*^9, 3.920414495850732*^9, 
   3.920509390711025*^9, 3.920548239342555*^9, 3.9206349710453234`*^9, 
   3.9219415476886487`*^9, 3.922023587064791*^9, 3.9221094862059355`*^9, 
   3.9227267077169037`*^9, 3.9228884461305637`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
   RowBox[{
   "Check", " ", "that", " ", "the", " ", "correlations", " ", "evaluated", 
    " ", "above", " ", "fully", " ", "describe", " ", "the", " ", "zeroth"}], 
   "-", 
   RowBox[{"order", " ", "squared", " ", "amplitude"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9228884994079676`*^9, 3.922888534690596*^9}, {
  3.922894726628194*^9, 3.922894731111576*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Xi]0", "+", 
   RowBox[{"a\[Xi]0", " ", 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], 
     RowBox[{"Ee", " ", "E\[Nu]"}]]}], "+", 
   RowBox[{"A\[Xi]0", " ", 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "vpe"}], "]"}], "Ee"]}], "+", 
   RowBox[{"B\[Xi]0", " ", 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
   RowBox[{"G\[Xi]0", 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], "Ee"]}], "+", 
   RowBox[{"H\[Xi]0", " ", 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
   RowBox[{"K\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Ee", "+", "me"}], ")"}], "Ee", " ", "E\[Nu]"}]]}], "+", 
   RowBox[{"N\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "snh"}], "]"}]}], "+", 
   RowBox[{"Q\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "vpe"}], "]"}], 
     RowBox[{"Ee", 
      RowBox[{"(", 
       RowBox[{"Ee", "+", "me"}], ")"}]}]]}], "+", 
   RowBox[{"S\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "\[Sigma]"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], 
     RowBox[{"Ee", " ", "E\[Nu]"}]]}], "+", 
   RowBox[{"T\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], 
     RowBox[{"Ee", " ", "E\[Nu]"}]]}], "+", 
   RowBox[{"U\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "vpe"}], "]"}], 
     RowBox[{"Ee", " ", "E\[Nu]"}]]}], "+", 
   RowBox[{"Atilde\[Xi]0", " ", 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "vpe"}], "]"}], "Ee"]}], "+", 
   RowBox[{"Btilde\[Xi]0", " ", 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
   RowBox[{"Ntilde\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "sph"}], "]"}]}], "+", 
   RowBox[{"Qtilde\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "vpe"}], "]"}], 
     RowBox[{"Ee", 
      RowBox[{"(", 
       RowBox[{"Ee", "+", "me"}], ")"}]}]]}], "+", 
   RowBox[{"Stilde\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "\[Sigma]"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], 
     RowBox[{"Ee", " ", "E\[Nu]"}]]}], "+", 
   RowBox[{"Ttilde\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], 
     RowBox[{"Ee", " ", "E\[Nu]"}]]}], "+", 
   RowBox[{"Utilde\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"sph", ",", "vpe"}], "]"}], 
     RowBox[{"Ee", " ", "E\[Nu]"}]]}], "+", 
   RowBox[{"X\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "snh"}], "]"}]}], "+", 
   RowBox[{"atilde\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "snh"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], 
     RowBox[{"Ee", " ", "E\[Nu]"}]]}], "+", 
   RowBox[{"Gtilde\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "snh"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], "Ee"]}], "+", 
   RowBox[{"Htilde\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "snh"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
   RowBox[{"Ktilde\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "snh"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Ee", "+", "me"}], ")"}], "Ee", " ", "E\[Nu]"}]]}], "+", 
   RowBox[{"Apol\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "sph"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vp\[Nu]", ",", "snh"}], "]"}], "E\[Nu]"]}], "+", 
   RowBox[{"apol\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "snh"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vp\[Nu]", ",", "sph"}], "]"}], "E\[Nu]"]}], "+", 
   RowBox[{"Epol\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "sph"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "snh"}], "]"}], "Ee"]}], "+", 
   RowBox[{"epol\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "snh"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "sph"}], "]"}], "Ee"]}], "+", 
   RowBox[{"Npol\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"vp\[Nu]", ",", "sph"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "snh"}], "]"}], 
     RowBox[{"E\[Nu]", " ", "Ee"}]]}], "+", 
   RowBox[{"npol\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"vp\[Nu]", ",", "snh"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "sph"}], "]"}], 
     RowBox[{"E\[Nu]", " ", "Ee"}]]}], "+", 
   RowBox[{"Zpol\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"vp\[Nu]", ",", "sph"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"vpe", ",", "snh"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
     RowBox[{"Ee", " ", "E\[Nu]", 
      RowBox[{"(", 
       RowBox[{"Ee", "+", "me"}], ")"}]}]]}], "+", 
   RowBox[{"zpol\[Xi]0", " ", 
    RowBox[{"S", "[", 
     RowBox[{"vp\[Nu]", ",", "snh"}], "]"}], 
    RowBox[{"S", "[", 
     RowBox[{"vpe", ",", "sph"}], "]"}], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
     RowBox[{"Ee", " ", "E\[Nu]", 
      RowBox[{"(", 
       RowBox[{"Ee", "+", "me"}], ")"}]}]]}], "-", 
   FractionBox["M20", 
    RowBox[{"Ee", " ", "E\[Nu]"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.9203785511646338`*^9, 3.9203791285262814`*^9}, {
  3.920379406376049*^9, 3.920379407670257*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920379129019169*^9, 3.920379414671589*^9, 
  3.9203794830766573`*^9, 3.9203850734172363`*^9, 3.920385262750805*^9, 
  3.920386111197073*^9, 3.9203862641736608`*^9, 3.920388281829077*^9, 
  3.9204144959133034`*^9, 3.9205093907964115`*^9, 3.920548239405087*^9, 
  3.9206349711013217`*^9, 3.9219415477514305`*^9, 3.9220235871462975`*^9, 
  3.9221094862983065`*^9, 3.9227267079053755`*^9, 3.9228885381535378`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"O", "(", 
    SuperscriptBox["\[Epsilon]", "1"], ")"}], " "}], 
  TraditionalForm]]]], "Section",
 CellChangeTimes->{{3.920342671235979*^9, 3.9203426764288063`*^9}, {
  3.9203795036242504`*^9, 3.9203795037475944`*^9}, {3.9205093645022774`*^9, 
  3.920509370052322*^9}, {3.9205094436092777`*^9, 3.920509444104723*^9}, {
  3.9205095227407627`*^9, 3.9205095237993517`*^9}, {3.9228957433300896`*^9, 
  3.92289574415407*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Here", " ", "we", " ", "evaluate", " ", "the", " ", "leading", " ", 
   "recoil", " ", "corrections"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.92289271490331*^9, 3.9228927434319224`*^9}, 
   3.922894741667472*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "M21kinematics", " ", "is", " ", "the", " ", "recoil", " ", "correction", 
     " ", "from", " ", "phase", " ", 
     RowBox[{"space", ".", " ", "\[Beta]c"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"\[Beta]", " ", "cos", 
      RowBox[{"(", 
       SubscriptBox["\[Theta]", "e\[Nu]"], ")"}]}], " ", "=", " ", 
     RowBox[{"\[Beta]", " ", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["p", "^"], "e"], ".", 
       SubscriptBox[
        OverscriptBox["p", "^"], "\[Nu]"]}]}]}]}], " ", ",", " ", 
   RowBox[{"\[Beta]", " ", "=", " ", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["Ee", "2"], "-", 
       SuperscriptBox["me", "2"]}]], "/", "Ee"}]}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228927767872963`*^9, 3.9228928714107113`*^9}, {
  3.9228947504661517`*^9, 3.9228947538333645`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M21kinematics", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "Ee"}], "-", "E\[Nu]", "-", 
         RowBox[{"3", "Ee", " ", "\[Beta]c"}]}], ")"}], "mN"], "M20"}], ")"}],
     "/.", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], "\[Rule]", 
     RowBox[{"Ee", " ", "E\[Nu]", " ", "\[Beta]c"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9205095274744797`*^9, 3.920509558556941*^9}, {
  3.9205095953233604`*^9, 3.9205096016923637`*^9}, {3.920509642141065*^9, 
  3.920509667759271*^9}, {3.920509990593834*^9, 3.9205099961652737`*^9}, {
  3.9205100368409367`*^9, 3.920510037917194*^9}, {3.9205102780095015`*^9, 
  3.9205102786367435`*^9}, {3.9205103746293373`*^9, 3.920510403529236*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "M21dynamics", " ", "is", " ", "the", " ", "recoil", " ", "correction", 
    " ", "from", " ", "the", " ", "squared", " ", 
    RowBox[{"amplitude", ".", " ", 
     RowBox[{"Notice", ":", " ", 
      RowBox[{"in", " ", "M21"}]}]}]}], ",", " ", 
   RowBox[{"since", " ", "we", " ", "already", " ", "have", " ", 
    RowBox[{"1", "/", "mN"}], " ", "suprression"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "so", " ", "in", " ", "the", " ", "numerator", " ", "\[Delta]m", " ", 
      "is", " ", "not", " ", "anymore", " ", "a", " ", "free", " ", 
      "parameter", " ", "but", " ", "should", " ", "be", " ", "replaced", " ",
       "by", " ", "its", " ", "tree"}], "-", 
     RowBox[{"level", " ", "matching", " ", "\[Delta]m"}]}], "=", 
    RowBox[{"Ee", "+", 
     RowBox[{"E\[Nu]", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.922892910399878*^9, 3.9228929455864944`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M21dynamics", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"M2expand", ",", "\[Epsilon]"}], "]"}], "/.", 
      RowBox[{"\[Delta]m", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"Ee", "+", "E\[Nu]"}], ")"}]}]}], "/.", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"vpe", ",", "vp\[Nu]"}], "]"}], "\[Rule]", 
      RowBox[{"Ee", " ", "E\[Nu]", " ", "\[Beta]c"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.920342568638299*^9, 3.9203425740621424`*^9}, {
   3.920342841989336*^9, 3.9203428931473837`*^9}, {3.920375280222848*^9, 
   3.9203752853784285`*^9}, {3.920375477107662*^9, 3.920375483733557*^9}, {
   3.920379508110193*^9, 3.920379519316722*^9}, {3.920384856497463*^9, 
   3.920384864918601*^9}, {3.920384960539834*^9, 3.9203849641046066`*^9}, {
   3.920509675975463*^9, 3.9205097121743174`*^9}, 3.920509766988487*^9, {
   3.9205100430113993`*^9, 3.920510043889986*^9}, 3.9205104091944137`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "M21tot", " ", "is", " ", "the", " ", "total", " ", "recoil", " ", 
    "corrections"}], ",", " ", 
   RowBox[{
   "from", " ", "both", " ", "phase", " ", "space", " ", "and", " ", 
    "squared", " ", "amplitude"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228929847311106`*^9, 3.9228930186333747`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M21tot", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"M21kinematics", "+", "M21dynamics"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9205097153952165`*^9, 3.9205097328161707`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "In", " ", "the", " ", "following", " ", "we", " ", "evaluate", " ", "the",
     " ", "various", " ", "recoil", " ", "coefficients", " ", 
    RowBox[{"{", 
     RowBox[{"r\[Eta]a", ",", "r\[Eta]b", ",", "r\[Eta]c", ",", "r\[Eta]d"}], 
     "}"}]}], ",", " ", 
   RowBox[{
    RowBox[{"defined", " ", 
     RowBox[{
     "through", ":", " ", "\[IndentingNewLine]", "         ", "r\[Eta]"}]}], 
    " ", "=", " ", 
    RowBox[{"r\[Eta]a", " ", "+", " ", 
     RowBox[{"r\[Eta]b", " ", 
      FractionBox["me", "Ee"]}], " ", "+", " ", 
     RowBox[{"r\[Eta]c", " ", "\[Beta]c"}], " ", "+", " ", 
     RowBox[{"r\[Eta]d", " ", 
      SuperscriptBox[
       RowBox[{"(", "\[Beta]c", ")"}], "2"], "   ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Eta]", "=", "1"}], ",", "...", ",", "30"}], ")"}]}]}]}]}], 
  "              ", "*)"}]], "Input",
 CellChangeTimes->{{3.920551381990693*^9, 3.9205514580745287`*^9}, {
  3.9228930805588875`*^9, 3.922893119242152*^9}, {3.922893177962738*^9, 
  3.922893241478092*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Notice", ":", " ", 
    RowBox[{"In", " ", "the", " ", "recoil", " ", "terms"}]}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "replace", " ", "E\[Nu]"}], " ", "\[Rule]", " ", 
    RowBox[{"Em", "-", "Ee"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"where", " ", "Em"}], 
     OverscriptBox[
      RowBox[{" ", 
       RowBox[{"=", " "}]}], "."], "\[Delta]m", " ", "is", " ", "the", " ", 
     "zeroth"}], "-", 
    RowBox[{"order", " ", "electron", " ", "end"}], "-", 
    RowBox[{"point", " ", "energy"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9228932699055977`*^9, 3.922893355894174*^9}, {
  3.9228948633722987`*^9, 3.922894864553795*^9}}],

Cell[CellGroupData[{

Cell["1: 1", "Subsubsection",
 CellChangeTimes->{
  3.920513882424011*^9, {3.920554725735917*^9, 3.920554727792723*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r1", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"mN", 
         FractionBox["M21tot", 
          RowBox[{"Ee", " ", "E\[Nu]"}]]}], "/.", 
        RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920509788763409*^9, 3.9205098137214413`*^9}, {
   3.920509867362702*^9, 3.920509872897769*^9}, {3.920509907989915*^9, 
   3.920509913171318*^9}, 3.9205100111474495`*^9, {3.920510067156545*^9, 
   3.9205101045162306`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"3", " ", 
    SuperscriptBox["\[Beta]c", "2"], " ", "Ee", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Beta]c", "2"], " ", "Ee"}], "-", 
   RowBox[{"12", " ", "\[Beta]c", " ", "Ee", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "+", 
   RowBox[{"4", " ", "\[Beta]c", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}],
    "+", 
   RowBox[{"9", " ", "Ee", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"4", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], " ", 
     SuperscriptBox["me", "2"]}], "Ee"], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[Lambda]", " ", "\[Mu]V", " ", 
     SuperscriptBox["me", "2"]}], "Ee"], "-", 
   FractionBox[
    SuperscriptBox["me", "2"], "Ee"], "+", 
   RowBox[{"3", " ", "Ee"}], "+", 
   RowBox[{"2", " ", "\[Beta]c", " ", "Em", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"2", " ", "\[Beta]c", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}],
    "-", 
   RowBox[{"2", " ", "Em", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "+", 
   RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205098068610992`*^9, 3.920509814236804*^9}, 
   3.920509873995239*^9, 3.92050991902092*^9, {3.92051000689312*^9, 
   3.9205100117179685`*^9}, 3.9205100460310545`*^9, {3.9205100830773034`*^9, 
   3.9205101052161784`*^9}, 3.92051028272171*^9, 3.920510412203575*^9, 
   3.920548239719801*^9, 3.920550918430826*^9, 3.920564426542984*^9, 
   3.9205646068353806`*^9, 3.9206349713768024`*^9, 3.9219415481401567`*^9, 
   3.922023587472004*^9, 3.922109486636549*^9, 3.92272670833106*^9, 
   3.92289340854764*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r1a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"r1", "/.", 
      RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}], "/.", 
    RowBox[{
     FractionBox["1", "Ee"], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920509924880645*^9, 3.9205099405592203`*^9}, {
  3.9205101343784304`*^9, 3.920510153354265*^9}, {3.920510477654689*^9, 
  3.920510477828009*^9}, {3.920511343772071*^9, 3.920511346125288*^9}, {
  3.920550920681526*^9, 3.920550920822172*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"4", " ", "\[Lambda]", " ", "\[Mu]V"}], "+", "3"}], ")"}]}], 
   "+", 
   RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Mu]V", "-", "\[Lambda]"}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205099307699194`*^9, 3.9205099411313133`*^9}, {
   3.920510099217023*^9, 3.9205101061792283`*^9}, {3.9205101366316223`*^9, 
   3.92051015373061*^9}, 3.920510283641852*^9, 3.9205104164153757`*^9, 
   3.9205104784407845`*^9, 3.920510982884994*^9, 3.9205113468497086`*^9, 
   3.9205482397618093`*^9, 3.9205509211445665`*^9, 3.920564426610513*^9, 
   3.9205646069234967`*^9, 3.9206349714483614`*^9, 3.921941548177342*^9, 
   3.9220235874951925`*^9, 3.9221094867199507`*^9, 3.922726708420494*^9, 
   3.922893408675876*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r1b", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "me"], 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r1", ",", 
      FractionBox["1", "Ee"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920510306758379*^9, 3.9205103192636747`*^9}, {
  3.920511090320156*^9, 3.920511093045107*^9}, {3.920511370534975*^9, 
  3.920511371488937*^9}, {3.9205509258316507`*^9, 3.920550926153242*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "me"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], "-", 
     RowBox[{"2", " ", "\[Lambda]", " ", "\[Mu]V"}], "+", "1"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920510312880689*^9, 3.9205103196883574`*^9}, 
   3.9205104824651318`*^9, {3.9205110760295687`*^9, 3.9205110943050365`*^9}, 
   3.920511144866673*^9, 3.92051137229125*^9, 3.9205482397993784`*^9, 
   3.920550926538873*^9, 3.920564426662798*^9, 3.920564606992838*^9, 
   3.9206349714843473`*^9, 3.921941548219745*^9, 3.9220235875373173`*^9, 
   3.922109486759646*^9, 3.922726708447528*^9, 3.9228934086980705`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r1c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r1", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205104841335793`*^9, 3.9205104973888655`*^9}, {
  3.920511381306661*^9, 3.920511384993648*^9}, {3.920550931284559*^9, 
  3.9205509314072375`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"6", " ", "Ee", " ", "\[Lambda]"}]}], "+", 
     RowBox[{"2", " ", "Ee", " ", "\[Mu]V"}], "+", 
     RowBox[{"Em", " ", "\[Lambda]"}], "-", 
     RowBox[{"Em", " ", "\[Mu]V"}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205104903390465`*^9, 3.920510497788817*^9}, 
   3.920511183151904*^9, 3.9205112629823627`*^9, 3.9205113150816526`*^9, 
   3.9205113856931276`*^9, 3.920548239858373*^9, 3.92055093283064*^9, 
   3.9205644267205305`*^9, 3.9205646070628405`*^9, 3.920634971534895*^9, 
   3.921941548268282*^9, 3.9220235875767937`*^9, 3.922109486849998*^9, 
   3.9227267085299935`*^9, 3.922893408794158*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r1d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r1", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205105018153787`*^9, 3.9205105313498163`*^9}, {
  3.9205113927985916`*^9, 3.9205113942018657`*^9}, {3.920550939816019*^9, 
  3.920550939928753*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"3", " ", "Ee", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205105165853896`*^9, 3.9205105318032637`*^9}, 
   3.9205113963371773`*^9, 3.9205482398969474`*^9, 3.920550940305994*^9, 
   3.9205644267718024`*^9, 3.9205646071231275`*^9, 3.920634971569897*^9, 
   3.9219415483116*^9, 3.922023587615487*^9, 3.9221094868895187`*^9, 
   3.9227267085555067`*^9, 3.9228934088152723`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r1", "-", 
   RowBox[{"(", 
    RowBox[{"r1a", "+", 
     RowBox[{"r1b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r1c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r1d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205501083172717`*^9, 3.9205501322893734`*^9}, {
  3.9205509464460435`*^9, 3.920550953060831*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920550132875388*^9, 3.9205509534900427`*^9, 
  3.9205644268270493`*^9, 3.920564607191166*^9, 3.920634971598919*^9, 
  3.921941548356641*^9, 3.9220235876612525`*^9, 3.9221094869265647`*^9, 
  3.9227267085735135`*^9, 3.9228934088360767`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "2: ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "vpe"}], "]"}], "Ee"], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.920513898273424*^9, 3.9205139103590975`*^9}, {
  3.920554734369584*^9, 3.9205547378271933`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Ee", " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"mN", 
           FractionBox["M21tot", 
            RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
          RowBox[{"S", "[", 
           RowBox[{"snh", ",", "vpe"}], "]"}]}], "]"}]}], "/.", 
       RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205107606175175`*^9, 3.920510788593077*^9}, 
   3.920510856797806*^9, 3.9205139299046373`*^9, 3.9205510081362934`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"\[Beta]c", "-", "1"}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Beta]c", " ", 
          RowBox[{"(", 
           RowBox[{"-", "\[Mu]V"}], ")"}]}], "+", 
         RowBox[{"5", " ", "\[Beta]c"}], "+", 
         RowBox[{"3", " ", "\[Mu]V"}], "-", "7"}], ")"}]}], "-", 
      RowBox[{"\[Beta]c", " ", "\[Mu]V"}], "+", "\[Mu]V"}], ")"}]}], "+", 
   RowBox[{"Em", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920510739683054*^9, 3.9205107892741165`*^9}, 
   3.9205108574561167`*^9, 3.9205114625321064`*^9, 3.920548239931924*^9, 
   3.9205509591348248`*^9, {3.920550993346862*^9, 3.92055100856063*^9}, 
   3.920564426895546*^9, 3.9205646072433043`*^9, 3.9206349716584325`*^9, 
   3.9219415484227576`*^9, 3.9220235877318573`*^9, 3.9221094870120983`*^9, 
   3.9227267086634536`*^9, 3.922893408924635*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r2a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r2", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920510838780924*^9, 3.9205108676344156`*^9}, {
  3.920511466875557*^9, 3.9205114706769495`*^9}, {3.920551019718622*^9, 
  3.920551019831499*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Mu]V"}], "-", "7"}], ")"}]}], "+", "\[Mu]V"}], 
     ")"}]}], "+", 
   RowBox[{"Em", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205108445567265`*^9, 3.9205108680709934`*^9}, 
   3.920511472062875*^9, 3.9205482399519377`*^9, {3.920551000874108*^9, 
   3.9205510203241415`*^9}, 3.920564426926657*^9, 3.9205646072784896`*^9, 
   3.9206349716844454`*^9, 3.9219415484579296`*^9, 3.922023587799632*^9, 
   3.9221094871084642`*^9, 3.9227267087620015`*^9, 3.922893409019376*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r2b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r2", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205514795913987`*^9, 3.920551495640999*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920551496055686*^9, 3.9205644269845705`*^9, 
  3.9205646073489194`*^9, 3.9206349717174463`*^9, 3.921941548501912*^9, 
  3.922023587843646*^9, 3.922109487165766*^9, 3.922726708836046*^9, 
  3.9228934090394297`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r2c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r2", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205108825352936`*^9, 3.920510902262885*^9}, {
  3.9205116556518917`*^9, 3.920511656463874*^9}, {3.920551026672596*^9, 
  3.92055102682829*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"Ee", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Lambda]"}], "-", "\[Mu]V"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920510896787284*^9, 3.9205109026630483`*^9}, 
   3.920511656986977*^9, 3.920548240011488*^9, 3.9205510291922045`*^9, 
   3.9205644270116377`*^9, 3.920564607381547*^9, 3.9206349717329755`*^9, 
   3.9219415485240393`*^9, 3.922023587861883*^9, 3.922109487191081*^9, 
   3.9227267088632374`*^9, 3.9228934090601807`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r2d", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"r2", ",", 
    SuperscriptBox["\[Beta]c", "2"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205514984433155`*^9, 3.920551510392212*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920551510905938*^9, 3.920564427067927*^9, 
  3.9205646074482718`*^9, 3.9206349717669764`*^9, 3.9219415485742006`*^9, 
  3.9220235878997183`*^9, 3.922109487232149*^9, 3.9227267088854694`*^9, 
  3.922893409081333*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r2", "-", 
   RowBox[{"(", 
    RowBox[{"r2a", "+", 
     RowBox[{"r2b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r2c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r2d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920550143502437*^9, 3.9205501594441433`*^9}, {
  3.9205510351530895`*^9, 3.9205510362785797`*^9}, {3.9205515144640064`*^9, 
  3.9205515259410396`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205501599078007`*^9, 3.920551036596798*^9, 
  3.920551526496736*^9, 3.920564427093953*^9, 3.9205646074818163`*^9, 
  3.9206349717829795`*^9, 3.9219415485935545`*^9, 3.922023587920623*^9, 
  3.9221094872511034`*^9, 3.9227267089075146`*^9, 3.9228934091011353`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "3: ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.9205139324686103`*^9, 3.9205139414437237`*^9}, {
  3.920554741661152*^9, 3.9205547421917343`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r3", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"E\[Nu]", " ", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"mN", 
            FractionBox["M21tot", 
             RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
           RowBox[{"S", "[", 
            RowBox[{"snh", ",", "vp\[Nu]"}], "]"}]}], "]"}]}], "/.", 
        RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205119189951324`*^9, 3.9205119421923895`*^9}, {
  3.920512014801519*^9, 3.9205120266128683`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"7", " ", "\[Beta]c", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}], "+", 
   RowBox[{"\[Beta]c", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}], "+", 
   RowBox[{"7", " ", "\[Beta]c", " ", "Ee", " ", "\[Lambda]"}], "-", 
   RowBox[{"\[Beta]c", " ", "Ee", " ", "\[Mu]V"}], "+", 
   RowBox[{"7", " ", "Ee", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"3", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}], "-", 
   RowBox[{"5", " ", "Ee", " ", "\[Lambda]"}], "+", 
   RowBox[{"Ee", " ", "\[Mu]V"}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], " ", 
     SuperscriptBox["me", "2"]}], "Ee"], "+", 
   FractionBox[
    RowBox[{"\[Lambda]", " ", "\[Mu]V", " ", 
     SuperscriptBox["me", "2"]}], "Ee"], "+", 
   FractionBox[
    RowBox[{"\[Lambda]", " ", 
     SuperscriptBox["me", "2"]}], "Ee"], "-", 
   FractionBox[
    RowBox[{"\[Mu]V", " ", 
     SuperscriptBox["me", "2"]}], "Ee"], "+", 
   RowBox[{"\[Beta]c", " ", "Em", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"\[Beta]c", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}], "-", 
   RowBox[{"\[Beta]c", " ", "Em", " ", "\[Lambda]"}], "+", 
   RowBox[{"\[Beta]c", " ", "Em", " ", "\[Mu]V"}], "-", 
   RowBox[{"2", " ", "Em", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "+", 
   RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9205119426734285`*^9, 3.920512027088027*^9, 
  3.920548240117035*^9, 3.9205510409494553`*^9, 3.9205644271653814`*^9, 
  3.920564607546197*^9, 3.92063497187351*^9, 3.9219415486929574`*^9, 
  3.922023587998965*^9, 3.92210948734941*^9, 3.9227267090082912`*^9, 
  3.9228934092268248`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r3a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"r3", "/.", 
     RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     FractionBox["1", "Ee"], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205120444234877`*^9, 3.920512075948413*^9}, {
  3.920551060213356*^9, 3.920551060306892*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Mu]V"}], "+", "5"}], ")"}]}], "+", "\[Mu]V"}], 
     ")"}]}], "+", 
   RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Mu]V", "-", "\[Lambda]"}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205120655471263`*^9, 3.9205120764234867`*^9}, 
   3.9205482401620293`*^9, 3.920551060692052*^9, 3.920564427195139*^9, 
   3.920564607575194*^9, 3.920634971901499*^9, 3.921941548730606*^9, 
   3.9220235880609713`*^9, 3.9221094874818373`*^9, 3.922726709088075*^9, 
   3.9228934093000536`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r3b", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "me"], 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r3", ",", 
      FractionBox["1", "Ee"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205130437023516`*^9, 3.920513069286025*^9}, {
  3.9205131017278156`*^9, 3.9205131038041472`*^9}, {3.920551074511856*^9, 
  3.9205510753280334`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"-", "me"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920513055965626*^9, 3.920513069734769*^9}, 
   3.920513105029538*^9, 3.9205482402435904`*^9, 3.920551075746766*^9, 
   3.920564427318471*^9, 3.920564607731325*^9, 3.9206349719800315`*^9, 
   3.9219415488381147`*^9, 3.9220235881474156`*^9, 3.922109487592852*^9, 
   3.9227267091125*^9, 3.922893409319973*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r3c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r3", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920513365074194*^9, 3.9205134016871796`*^9}, {
  3.920551082861863*^9, 3.920551083067545*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "1"}], ")"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"7", " ", "Ee", " ", "\[Lambda]"}], "-", 
     RowBox[{"Ee", " ", "\[Mu]V"}], "-", 
     RowBox[{"Em", " ", "\[Lambda]"}], "+", 
     RowBox[{"Em", " ", "\[Mu]V"}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205133721832995`*^9, 3.920513402213348*^9}, 
   3.9205482403043566`*^9, 3.920551085705624*^9, 3.920564427372942*^9, 
   3.9205646077956777`*^9, 3.920634972017064*^9, 3.9219415488856153`*^9, 
   3.9220235882167797`*^9, 3.922109487707444*^9, 3.9227267091993833`*^9, 
   3.9228934094086227`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r3d", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"r3", ",", 
    SuperscriptBox["\[Beta]c", "2"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920551538631322*^9, 3.9205515494043674`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205515456602716`*^9, 3.9205515500979223`*^9}, 
   3.9205644274260783`*^9, 3.920564607862065*^9, 3.920634972049582*^9, 
   3.9219415489700603`*^9, 3.922023588254794*^9, 3.9221094877660055`*^9, 
   3.9227267092212067`*^9, 3.922893409432172*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r3", "-", 
   RowBox[{"(", 
    RowBox[{"r3a", "+", 
     RowBox[{"r3b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r3c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r3d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920550168301429*^9, 3.920550185350295*^9}, {
  3.92055109081076*^9, 3.920551094203021*^9}, {3.920551552855064*^9, 
  3.9205515576850805`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.92055018583582*^9, 3.920551094577441*^9, 
  3.9205515582239723`*^9, 3.9205644274514284`*^9, 3.9205646079357147`*^9, 
  3.920634972065585*^9, 3.9219415489936996`*^9, 3.9220235882713118`*^9, 
  3.9221094877950215`*^9, 3.9227267092432013`*^9, 3.922893409454323*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "4: ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], "Ee"], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.9205139324686103`*^9, 3.9205139414437237`*^9}, {
  3.920548267777113*^9, 3.920548272343435*^9}, {3.9205547465757303`*^9, 
  3.9205547470550966`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r4", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Ee", " ", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"mN", 
            FractionBox["M21tot", 
             RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
           RowBox[{"S", "[", 
            RowBox[{"\[Sigma]", ",", "vpe"}], "]"}]}], "]"}]}], "]"}], "/.", 
       RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920385626324256*^9, 3.9203857174909754`*^9}, 
   3.9204150731941967`*^9, {3.9205482811640463`*^9, 3.9205483140812893`*^9}, {
   3.9205484240157857`*^9, 3.9205484443967075`*^9}, {3.920551137214659*^9, 
   3.9205511377815666`*^9}, {3.9205515846940107`*^9, 3.920551587497779*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[Beta]c", "2"], " ", 
      SuperscriptBox["Ee", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], 
     RowBox[{"Ee", "+", "me"}]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Beta]c", "2"], " ", 
     SuperscriptBox["Ee", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"12", " ", "\[Beta]c", " ", 
     SuperscriptBox["Ee", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "\[Beta]c", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Lambda]", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["Ee", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Lambda]", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["Ee", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[Beta]c", " ", "Ee", " ", "Em", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{
    "2", " ", "\[Beta]c", " ", "Ee", " ", "Em", " ", "\[Lambda]", " ", 
     "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "Ee", " ", "Em", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "Em", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "Ee", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[Beta]c", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{
    "2", " ", "\[Beta]c", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V", " ", 
     "me"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[Beta]c", " ", "Ee", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"9", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "Ee", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920385628943194*^9, 3.9203857180915966`*^9}, 
   3.920386111673869*^9, 3.9203862646281414`*^9, 3.920388282236047*^9, 
   3.920388798412879*^9, 3.9203895494856105`*^9, 3.920389601883638*^9, 
   3.920389703900513*^9, 3.9204144963557997`*^9, 3.9204147898488393`*^9, 
   3.920414835223198*^9, {3.9204150803772616`*^9, 3.920415105556034*^9}, 
   3.9204151810873594`*^9, 3.920416821002102*^9, 3.920548315102213*^9, {
   3.920548428432477*^9, 3.9205484447750645`*^9}, 3.920551138512918*^9, 
   3.920551588688551*^9, 3.920564427568261*^9, 3.9205646080656395`*^9, 
   3.920634972228977*^9, 3.9219415491594844`*^9, 3.9220235884843817`*^9, 
   3.9221094879627295`*^9, 3.922726709387743*^9, 3.922893409631838*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r4a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r4", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920548375853734*^9, 3.9205484068283997`*^9}, {
  3.920551140338544*^9, 3.9205511404665756`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], "+", 
      RowBox[{"4", " ", "\[Lambda]", " ", "\[Mu]V"}], "-", "3"}], ")"}]}], 
   "+", 
   RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920548388150325*^9, 3.920548432771311*^9}, 
   3.9205486016042204`*^9, {3.920551140880973*^9, 3.9205511599826703`*^9}, 
   3.9205644276112647`*^9, 3.920564608099958*^9, 3.92063497224898*^9, 
   3.9219415491915045`*^9, 3.922023588538383*^9, 3.922109488040249*^9, 
   3.9227267094127803`*^9, 3.9228934097101693`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r4b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r4a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205516316359115`*^9, 3.9205516494037294`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205516403608384`*^9, 3.9205516498996067`*^9}, 
   3.9205644276380835`*^9, 3.9205646081396637`*^9, 3.9206349722659783`*^9, 
   3.921941549213681*^9, 3.9220235885543966`*^9, 3.922109488059744*^9, 
   3.9227267094349165`*^9, 3.922893409728483*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r4c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r4", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920548411615723*^9, 3.920548451633046*^9}, {
  3.9205485202689705`*^9, 3.920548521565857*^9}, {3.92055114384433*^9, 
  3.9205511439741364`*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"2", " ", "Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "Ee", " ", "\[Lambda]"}], "-", 
         RowBox[{"2", " ", "Ee", " ", "\[Mu]V"}], "-", 
         RowBox[{"Em", " ", "\[Lambda]"}], "+", 
         RowBox[{"Em", " ", "\[Mu]V"}]}], ")"}]}], "+", 
      RowBox[{"me", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "-", 
         RowBox[{"\[Lambda]", " ", "\[Mu]V"}], "+", "1"}], ")"}]}]}], ")"}]}], 
   RowBox[{"Ee", "+", "me"}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920548416521956*^9, 3.92054845200263*^9}, 
   3.9205485220883226`*^9, 3.920548602426036*^9, {3.920551144908394*^9, 
   3.9205511607204795`*^9}, 3.920551653325285*^9, 3.920564427667967*^9, 
   3.9205646081747704`*^9, 3.9206349723069916`*^9, 3.9219415492614613`*^9, 
   3.922023588599474*^9, 3.9221094881337585`*^9, 3.9227267095246625`*^9, 
   3.922893409834207*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r4d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r4", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205485253720045`*^9, 3.920548552355268*^9}, {
  3.9205486038720164`*^9, 3.920548604000801*^9}, {3.92055114778356*^9, 
  3.920551147922663*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["Ee", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}]}], 
    RowBox[{"Ee", "+", "me"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920548537460108*^9, 3.920548552878109*^9}, 
   3.920548604391938*^9, {3.920551148428442*^9, 3.9205511613854866`*^9}, 
   3.9205516540183954`*^9, 3.920564427691995*^9, 3.9205646082063875`*^9, 
   3.9206349723250046`*^9, 3.9219415492805853`*^9, 3.9220235886214676`*^9, 
   3.9221094881707444`*^9, 3.922726709548189*^9, 3.9228934098589544`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r4", "-", 
   RowBox[{"(", 
    RowBox[{"r4a", "+", 
     RowBox[{"r4b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r4c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r4d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920550198128351*^9, 3.920550217086503*^9}, {
  3.920551153527898*^9, 3.92055115701551*^9}, {3.9205516559802885`*^9, 
  3.920551659819891*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9205502175431557`*^9, {3.9205511572823954`*^9, 3.9205511622397823`*^9}, 
   3.9205516604901896`*^9, 3.920564427718536*^9, 3.9205646082394114`*^9, 
   3.9206349723405266`*^9, 3.9219415493046665`*^9, 3.922023588640466*^9, 
   3.922109488207019*^9, 3.922726709568246*^9, 3.9228934098820763`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "5: ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.9205139324686103`*^9, 3.9205139414437237`*^9}, {
  3.920548267777113*^9, 3.920548272343435*^9}, {3.920550231069968*^9, 
  3.920550233142036*^9}, {3.9205547504974403`*^9, 3.9205547510139427`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r5", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"E\[Nu]", " ", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"mN", 
            FractionBox["M21tot", 
             RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
           RowBox[{"S", "[", 
            RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}]}], "]"}]}], "]"}], "/.", 
       RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920550245289755*^9, 3.9205502787282343`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "Em", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "Ee"]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], 
    "Ee"], "-", 
   RowBox[{"3", " ", "\[Beta]c", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "+", 
   RowBox[{"3", " ", "\[Beta]c", " ", "me"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "-", 
   RowBox[{"2", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], "-", 
   RowBox[{"2", " ", "me"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920550248450695*^9, 3.9205502791662865`*^9}, 
   3.9205517085718513`*^9, 3.9205644277870665`*^9, 3.920564608284148*^9, 
   3.920634972389539*^9, 3.9219415493617544`*^9, 3.92202358869635*^9, 
   3.9221094883055677`*^9, 3.92272670965981*^9, 3.922893410019046*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r5a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"r5", "/.", 
     RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     FractionBox["1", "Ee"], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205504123305073`*^9, 3.9205504411171846`*^9}, {
  3.920551710432392*^9, 3.9205517105425243`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", "me", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"\[Lambda]", " ", "\[Mu]V"}], "-", "1"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.92055041637719*^9, 3.9205504415579786`*^9}, 
   3.920551710905738*^9, 3.92056442781874*^9, 3.920564608314582*^9, 
   3.9206349724075317`*^9, 3.921941549382723*^9, 3.922023588717621*^9, 
   3.9221094883315897`*^9, 3.9227267096871295`*^9, 3.9228934100438204`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r5b", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "me"], 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r5", ",", 
      FractionBox["1", "Ee"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205504450859556`*^9, 3.9205504736273212`*^9}, {
  3.92055171454103*^9, 3.920551715963391*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Mu]V", "-", "\[Lambda]"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205504528138375`*^9, 3.9205504740751057`*^9}, 
   3.920551716523776*^9, 3.9205644278407364`*^9, 3.9205646083479185`*^9, 
   3.9206349724470634`*^9, 3.9219415494093504`*^9, 3.922023588739114*^9, 
   3.9221094883484106`*^9, 3.922726709712161*^9, 3.922893410068073*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r5c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r5", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920550476521264*^9, 3.920550505309309*^9}, {
  3.920551718998396*^9, 3.920551719127695*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}], " ", "me"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205504944664345`*^9, 3.920550505783949*^9}, 
   3.920551719483313*^9, 3.920564427869069*^9, 3.9205646083808475`*^9, 
   3.9206349724610634`*^9, 3.921941549435981*^9, 3.9220235887579737`*^9, 
   3.9221094883650217`*^9, 3.922726709736665*^9, 3.922893410087603*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r5d", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"r5", ",", 
    SuperscriptBox["\[Beta]c", "2"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920551721401067*^9, 3.9205517308846674`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205517274344893`*^9, 3.9205517313968186`*^9}, 
   3.9205644278931236`*^9, 3.920564608414635*^9, 3.920634972475063*^9, 
   3.92194154945615*^9, 3.9220235887769823`*^9, 3.922109488410021*^9, 
   3.922726709759692*^9, 3.9228934101084547`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r5", "-", 
   RowBox[{"(", 
    RowBox[{"r5a", "+", 
     RowBox[{"r5b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r5c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r5d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205505066942596`*^9, 3.9205505277951765`*^9}, {
  3.920551733537592*^9, 3.9205517503748074`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205505283008423`*^9, 3.9205517510016313`*^9, 
  3.920564427923422*^9, 3.9205646084472923`*^9, 3.9206349724890623`*^9, 
  3.921941549479847*^9, 3.9220235887970147`*^9, 3.922109488431073*^9, 
  3.9227267097818108`*^9, 3.922893410132535*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "6: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "[", 
    RowBox[{"\[Sigma]", ",", "snh"}], "]"}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.9205139324686103`*^9, 3.9205139414437237`*^9}, {
  3.920548267777113*^9, 3.920548272343435*^9}, {3.920550231069968*^9, 
  3.920550233142036*^9}, {3.9205505516600857`*^9, 3.920550554223975*^9}, {
  3.9205547541154327`*^9, 3.9205547551179304`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r6", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{"S", "[", 
          RowBox[{"\[Sigma]", ",", "snh"}], "]"}]}], "]"}], "]"}], "/.", 
      RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920550568567482*^9, 3.9205506034713492`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"Em", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "Ee"]}], "+", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], "Ee"], "-", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "me"}], "Ee"], "+", 
   FractionBox[
    RowBox[{"Em", " ", "\[Mu]V", " ", "me"}], "Ee"], "-", 
   RowBox[{"5", " ", "\[Beta]c", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "+", 
   RowBox[{"\[Beta]c", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], "-", 
   RowBox[{"5", " ", "\[Beta]c", " ", "\[Lambda]", " ", "me"}], "+", 
   RowBox[{"\[Beta]c", " ", "\[Mu]V", " ", "me"}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "-", 
   RowBox[{"\[Lambda]", " ", "\[Mu]V", " ", "me"}], "+", 
   RowBox[{"5", " ", "\[Lambda]", " ", "me"}], "-", 
   RowBox[{"\[Mu]V", " ", "me"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920550577501424*^9, 3.9205506058099003`*^9}, 
   3.9205517596590743`*^9, 3.9205644280082045`*^9, 3.920564608500698*^9, 
   3.9206349725490313`*^9, 3.9219415495566063`*^9, 3.9220235888665547`*^9, 
   3.9221094885175996`*^9, 3.9227267099206996`*^9, 3.9228934102671022`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r6a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"r6", "/.", 
     RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     FractionBox["1", "Ee"], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205507769776144`*^9, 3.9205508020012417`*^9}, {
  3.920551778032711*^9, 3.9205517781369267`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", "me", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Lambda]"}], "-", "\[Mu]V"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205507823345447`*^9, 3.920550802673985*^9}, 
   3.9205517784975724`*^9, 3.9205644280344973`*^9, 3.9205646085328264`*^9, 
   3.9206349725670195`*^9, 3.921941549575966*^9, 3.9220235888835535`*^9, 
   3.922109488541133*^9, 3.9227267099437017`*^9, 3.922893410295216*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r6b", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "me"], 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r6", ",", 
      FractionBox["1", "Ee"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.92055080736334*^9, 3.9205508318055334`*^9}, {
  3.9205517805312815`*^9, 3.9205517808140683`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "Em"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920550812541055*^9, 3.9205508323026395`*^9}, 
   3.9205517814569473`*^9, 3.9205644280584717`*^9, 3.9205646085689335`*^9, 
   3.920634972583023*^9, 3.921941549603655*^9, 3.922023588906561*^9, 
   3.9221094885596275`*^9, 3.9227267099665194`*^9, 3.922893410317416*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r6c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r6", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920551784748194*^9, 3.920551799349641*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"-", "me"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Lambda]"}], "-", "\[Mu]V"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920551789456729*^9, 3.920551799876993*^9}, 
   3.9205644280905337`*^9, 3.9205646086072435`*^9, 3.920634972609029*^9, 
   3.9219415496257534`*^9, 3.922023588927494*^9, 3.9221094885811043`*^9, 
   3.9227267099916472`*^9, 3.9228934103370094`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r6d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r6", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920551807055739*^9, 3.920551809663698*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205518101534696`*^9, 3.9205644281179886`*^9, 
  3.9205646086449337`*^9, 3.9206349726275434`*^9, 3.9219415496470814`*^9, 
  3.9220235889493437`*^9, 3.9221094886041107`*^9, 3.9227267100135374`*^9, 
  3.922893410358257*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r6", "-", 
   RowBox[{"(", 
    RowBox[{"r6a", "+", 
     RowBox[{"r6b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r6c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r6d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205518171117997`*^9, 3.9205518244320245`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205518248404818`*^9, 3.920564428143014*^9, 
  3.9205646086795487`*^9, 3.920634972642555*^9, 3.9219415496717834`*^9, 
  3.9220235889738955`*^9, 3.9221094886251297`*^9, 3.9227267100356374`*^9, 
  3.9228934103790665`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "7: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
     RowBox[{"Ee", "+", "me"}]], 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "vpe"}], "]"}], "Ee"]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.9205139324686103`*^9, 3.9205139414437237`*^9}, {
  3.920548267777113*^9, 3.920548272343435*^9}, {3.920550231069968*^9, 
  3.920550233142036*^9}, {3.9205505516600857`*^9, 3.920550554223975*^9}, {
  3.920552142210828*^9, 3.920552158633981*^9}, {3.920554759235235*^9, 
  3.920554762994467*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r7", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"Ee", " ", 
        RowBox[{"(", 
         RowBox[{"Ee", "+", "me"}], ")"}], 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"mN", 
           FractionBox["M21tot", 
            RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
           RowBox[{"S", "[", 
            RowBox[{"snh", ",", "vpe"}], "]"}]}]}], "]"}]}], "]"}], "/.", 
      RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203864638078775`*^9, 3.9203864996744957`*^9}, 
   3.920414774759078*^9, {3.9205521675727143`*^9, 3.9205522114997773`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"5", " ", "\[Beta]c", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}], "+", 
   RowBox[{"\[Beta]c", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}], "-", 
   RowBox[{"5", " ", "\[Beta]c", " ", "Ee", " ", "\[Lambda]"}], "+", 
   RowBox[{"\[Beta]c", " ", "Ee", " ", "\[Mu]V"}], "+", 
   RowBox[{"5", " ", "Ee", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"3", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}], "+", 
   RowBox[{"7", " ", "Ee", " ", "\[Lambda]"}], "-", 
   RowBox[{"Ee", " ", "\[Mu]V"}], "-", 
   RowBox[{"Em", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "+", 
   RowBox[{"Em", " ", "\[Lambda]", " ", "\[Mu]V"}], "-", 
   RowBox[{"Em", " ", "\[Lambda]"}], "+", 
   RowBox[{"Em", " ", "\[Mu]V"}], "-", 
   RowBox[{"2", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], "+", 
   RowBox[{"2", " ", "\[Lambda]", " ", "me"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203864791528597`*^9, 3.9203865001924496`*^9}, 
   3.9203882824522953`*^9, 3.920388798696208*^9, 3.9203895497003*^9, 
   3.9203896020294375`*^9, 3.920389704072343*^9, 3.9204144965515275`*^9, {
   3.920414776250309*^9, 3.920414790085864*^9}, 3.9204148354554243`*^9, 
   3.9204151057351294`*^9, 3.920415181378421*^9, 3.9204168211526036`*^9, {
   3.920552183970378*^9, 3.920552211880398*^9}, 3.920564428220053*^9, 
   3.9205646087390833`*^9, 3.9206349727205725`*^9, 3.9219415497724247`*^9, 
   3.922023589062908*^9, 3.9221094887255926`*^9, 3.9227267101272306`*^9, 
   3.9228934119585795`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r7a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r7", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205522020377855`*^9, 3.9205522269281654`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"3", " ", "\[Mu]V"}]}], ")"}]}], "-", "\[Mu]V"}], ")"}]}], 
   "-", 
   RowBox[{"Em", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], "-", 
   RowBox[{"2", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Mu]V", "-", "1"}], ")"}], " ", "me"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205522209420767`*^9, 3.9205522273334684`*^9}, 
   3.9205644282512555`*^9, 3.9205646087749233`*^9, 3.9206349727531*^9, 
   3.9219415498075686`*^9, 3.9220235891152883`*^9, 3.922109488816101*^9, 
   3.9227267102197847`*^9, 3.92289341209923*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r7b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r7", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205522345360413`*^9, 3.920552252017696*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.920552242045602*^9, 3.9205522524740176`*^9}, 
   3.920564428280686*^9, 3.920564608807486*^9, 3.9206349727691135`*^9, 
   3.9219415498275986`*^9, 3.9220235891332607`*^9, 3.9221094888386326`*^9, 
   3.9227267102448163`*^9, 3.9228934121252694`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r7c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r7", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920552258709869*^9, 3.920552288137904*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "Ee"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Lambda]"}], "-", "\[Mu]V"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920552274778431*^9, 3.920552288653499*^9}, 
   3.9205644283186865`*^9, 3.920564608842555*^9, 3.920634972784108*^9, 
   3.921941549852082*^9, 3.922023589155023*^9, 3.922109488858835*^9, 
   3.92272671026855*^9, 3.9228934121457043`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r7d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r7", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205522935040083`*^9, 3.9205523015425158`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205522975346713`*^9, 3.9205523020971427`*^9}, 
   3.920564428344674*^9, 3.920564608874997*^9, 3.920634972800124*^9, 
   3.921941549873723*^9, 3.9220235891745358`*^9, 3.922109488876837*^9, 
   3.9227267102905817`*^9, 3.922893412169252*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r7", "-", 
   RowBox[{"(", 
    RowBox[{"r7a", "+", 
     RowBox[{"r7b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r7c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r7d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205523090440207`*^9, 3.920552318661935*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205523191469193`*^9, 3.9205644283736134`*^9, 
  3.9205646089088306`*^9, 3.9206349728161173`*^9, 3.921941549897913*^9, 
  3.9220235891939716`*^9, 3.922109488893874*^9, 3.92272671031514*^9, 
  3.9228934121871324`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "8: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", " ", "vpe"}], "]"}], "Ee"], " ", 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.9205526589868937`*^9, 3.920552696757412*^9}, {
  3.920554766129058*^9, 3.9205547671801662`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r8", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"Ee", " ", "E\[Nu]", " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"mN", 
           FractionBox["M21tot", 
            RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
           RowBox[{"S", "[", 
            RowBox[{"snh", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "]"}], "/.", 
      RowBox[{"sph", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920552713532606*^9, 3.9205527616329293`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"7", " ", "\[Beta]c", " ", 
     SuperscriptBox["Ee", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"\[Beta]c", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Lambda]", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"7", " ", "\[Beta]c", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Lambda]"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"\[Beta]c", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["Ee", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Lambda]", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Lambda]"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Ee", "2"], " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"\[Beta]c", " ", "Ee", " ", "Em", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{
    "\[Beta]c", " ", "Ee", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"\[Beta]c", " ", "Ee", " ", "Em", " ", "\[Lambda]"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"\[Beta]c", " ", "Ee", " ", "Em", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "Ee", " ", "Em", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "Em", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "Ee", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"6", " ", "\[Beta]c", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"6", " ", "\[Beta]c", " ", "Ee", " ", "\[Lambda]", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"7", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "Ee", " ", "\[Lambda]", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"Ee", " ", "\[Mu]V", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920552722840087*^9, 3.9205527621901827`*^9}, 
   3.920564428459207*^9, 3.920564609038454*^9, 3.9206349729541693`*^9, 
   3.921941550057122*^9, 3.9220235893485336`*^9, 3.9221094890549436`*^9, 
   3.9227267104944267`*^9, 3.922893412363564*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r8a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r8", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205527464558563`*^9, 3.9205527728414035`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], "-", 
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Mu]V"}], "+", "5"}], ")"}]}], "+", "\[Mu]V"}], 
     ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920552751546583*^9, 3.9205527733895407`*^9}, 
   3.920564428487723*^9, 3.920564609074989*^9, 3.9206349729751577`*^9, 
   3.9219415501243143`*^9, 3.9220235894207644`*^9, 3.922109489134879*^9, 
   3.9227267105270205`*^9, 3.922893412403637*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r8b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r8a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205527750167537`*^9, 3.920552806433669*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.920552783196966*^9, 3.920552806940728*^9}, 
   3.9205644285141706`*^9, 3.9205646091125593`*^9, 3.9206349729891663`*^9, 
   3.921941550145379*^9, 3.9220235894424677`*^9, 3.9221094891573305`*^9, 
   3.9227267105551987`*^9, 3.9228934124238625`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r8c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r8", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205528090376806`*^9, 3.9205528527305155`*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", "Ee", " ", "\[Lambda]"}], "-", 
      RowBox[{"Ee", " ", "\[Mu]V"}], "-", 
      RowBox[{"Em", " ", "\[Lambda]"}], "+", 
      RowBox[{"Em", " ", "\[Mu]V"}], "+", 
      RowBox[{"6", " ", "\[Lambda]", " ", "me"}]}], ")"}]}], 
   RowBox[{"Ee", "+", "me"}]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920552814624511*^9, 3.92055282281918*^9}, 
   3.9205528533463526`*^9, 3.9205644285438566`*^9, 3.9205646091452646`*^9, 
   3.920634973016175*^9, 3.921941550179982*^9, 3.9220235894901123`*^9, 
   3.922109489250245*^9, 3.922726710650383*^9, 3.9228934125107307`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r8d", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"r8", ",", 
    SuperscriptBox["\[Beta]c", "2"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205528542006187`*^9, 3.920552864744994*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.92055286064645*^9, 3.920552865186801*^9}, 
   3.920564428569968*^9, 3.9205646091772633`*^9, 3.920634973032733*^9, 
   3.9219415502053337`*^9, 3.922023589511404*^9, 3.92210948927724*^9, 
   3.9227267106761637`*^9, 3.9228934125360355`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r8", "-", 
   RowBox[{"(", 
    RowBox[{"r8a", "+", 
     RowBox[{"r8b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r8c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r8d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920552872022504*^9, 3.9205528806744423`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920552881197647*^9, 3.920564428617771*^9, 
  3.9205646092124443`*^9, 3.920634973048725*^9, 3.921941550225952*^9, 
  3.9220235895329247`*^9, 3.922109489303237*^9, 3.922726710707239*^9, 
  3.9228934125556393`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "9",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "vpe"}], "]"}], "Ee"], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.920553660426911*^9, 3.9205536655022717`*^9}, {
   3.920554774625516*^9, 3.920554775647045*^9}, 3.9205642336681585`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r9", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Ee", " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"mN", 
           FractionBox["M21tot", 
            RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
          RowBox[{"S", "[", 
           RowBox[{"sph", ",", "vpe"}], "]"}]}], "]"}]}], "/.", 
       RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920553675828597*^9, 3.920553694345392*^9}, 
   3.9205642336801863`*^9, 3.920564306966795*^9, 3.920564573405736*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"\[Beta]c", "-", "1"}], ")"}], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Beta]c", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]V", "+", "5"}], ")"}]}], "-", 
         RowBox[{"3", " ", "\[Mu]V"}], "-", "7"}], ")"}]}], "-", 
      RowBox[{"\[Beta]c", " ", "\[Mu]V"}], "+", "\[Mu]V"}], ")"}]}], "-", 
   RowBox[{"Em", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205536861035566`*^9, 3.920553695141785*^9}, 
   3.920564428645293*^9, 3.920564609284848*^9, 3.9206349731037135`*^9, 
   3.921941550289198*^9, 3.9220235895914726`*^9, 3.922109489413786*^9, 
   3.922726710814387*^9, 3.9228934126563344`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r9a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r9", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205537023909497`*^9, 3.9205537234989634`*^9}, {
  3.920564233690114*^9, 3.9205642336931114`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Mu]V"}], "+", "7"}], ")"}]}], "+", "\[Mu]V"}], 
     ")"}]}], "-", 
   RowBox[{"Em", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205537076939287`*^9, 3.9205537239965973`*^9}, 
   3.9205644286762056`*^9, 3.920564609323414*^9, 3.9206349731302795`*^9, 
   3.921941550324837*^9, 3.9220235896418953`*^9, 3.9221094895866404`*^9, 
   3.922726710942506*^9, 3.922893412702252*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r9b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r9a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.920553726651623*^9, 3.9205537431569643`*^9}, {
  3.920564233703924*^9, 3.920564233708927*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{{3.920553735596774*^9, 3.920553743478466*^9}, 
   3.9205644287049894`*^9, 3.920564609356597*^9, 3.920634973146265*^9, 
   3.9219415503459353`*^9, 3.922023589663459*^9, 3.9221094896253*^9, 
   3.922726710964655*^9, 3.9228934127223096`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r9c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r9", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205537455178785`*^9, 3.920553756452941*^9}, {
  3.9205642337164564`*^9, 3.9205642337190995`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "Ee"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Lambda]"}], "-", "\[Mu]V"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.920553757309458*^9, 3.92056442873656*^9, 
  3.92056460938986*^9, 3.920634973160262*^9, 3.9219415503716917`*^9, 
  3.9220235896833043`*^9, 3.9221094896513977`*^9, 3.9227267109842443`*^9, 
  3.9228934127419443`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r9d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r9", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205537625197954`*^9, 3.920553764731099*^9}, {
  3.920564233728092*^9, 3.92056423373009*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205537652239676`*^9, 3.920564428768611*^9, 
  3.9205646094243727`*^9, 3.920634973176266*^9, 3.9219415503922987`*^9, 
  3.9220235897050695`*^9, 3.9221094896723995`*^9, 3.9227267110102873`*^9, 
  3.922893412761566*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r9", "-", 
   RowBox[{"(", 
    RowBox[{"r9a", "+", 
     RowBox[{"r9b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r9c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r9d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205537732753077`*^9, 3.92055378047759*^9}, {
  3.9205642337370896`*^9, 3.920564233746279*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205537812912817`*^9, 3.920564428796606*^9, 
  3.9205646094602976`*^9, 3.920634973194265*^9, 3.9219415504160547`*^9, 
  3.922023589726427*^9, 3.922109489701408*^9, 3.922726711036825*^9, 
  3.9228934127832685`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "10",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.920553660426911*^9, 3.9205536655022717`*^9}, {
   3.9205539067498217`*^9, 3.920553909133381*^9}, {3.920554779015933*^9, 
   3.920554779706519*^9}, 3.92056424079758*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r10", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"E\[Nu]", " ", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"mN", 
            FractionBox["M21tot", 
             RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
           RowBox[{"S", "[", 
            RowBox[{"sph", ",", "vp\[Nu]"}], "]"}]}], "]"}]}], "/.", 
        RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205539171842113`*^9, 3.9205539372722263`*^9}, 
   3.9205642408125863`*^9, 3.920564306999795*^9, 3.9205645734199286`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"7", " ", "\[Beta]c", " ", "Ee", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"\[Beta]c", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}], "+", 
   RowBox[{"7", " ", "\[Beta]c", " ", "Ee", " ", "\[Lambda]"}], "-", 
   RowBox[{"\[Beta]c", " ", "Ee", " ", "\[Mu]V"}], "-", 
   RowBox[{"7", " ", "Ee", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "+", 
   RowBox[{"3", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}], "-", 
   RowBox[{"5", " ", "Ee", " ", "\[Lambda]"}], "+", 
   RowBox[{"Ee", " ", "\[Mu]V"}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], " ", 
     SuperscriptBox["me", "2"]}], "Ee"], "-", 
   FractionBox[
    RowBox[{"\[Lambda]", " ", "\[Mu]V", " ", 
     SuperscriptBox["me", "2"]}], "Ee"], "+", 
   FractionBox[
    RowBox[{"\[Lambda]", " ", 
     SuperscriptBox["me", "2"]}], "Ee"], "-", 
   FractionBox[
    RowBox[{"\[Mu]V", " ", 
     SuperscriptBox["me", "2"]}], "Ee"], "-", 
   RowBox[{"\[Beta]c", " ", "Em", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "+", 
   RowBox[{"\[Beta]c", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}], "-", 
   RowBox[{"\[Beta]c", " ", "Em", " ", "\[Lambda]"}], "+", 
   RowBox[{"\[Beta]c", " ", "Em", " ", "\[Mu]V"}], "+", 
   RowBox[{"2", " ", "Em", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205539279684114`*^9, 3.920553937744009*^9}, 
   3.9205546657721357`*^9, 3.920564428826604*^9, 3.920564609528537*^9, 
   3.920634973271799*^9, 3.921941550496734*^9, 3.9220235898006434`*^9, 
   3.9221094898305545`*^9, 3.922726711123376*^9, 3.9228934128949957`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r10a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"r10", "/.", 
     RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     FractionBox["1", "Ee"], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205539496967716`*^9, 3.920553972200728*^9}, {
  3.9205642408261366`*^9, 3.92056424082912*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[Mu]V"}], "-", "5"}], ")"}]}], "+", "\[Mu]V"}], 
     ")"}]}], "+", 
   RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205539645733876`*^9, 3.920553972632601*^9}, 
   3.9205546665231876`*^9, 3.9205644288583956`*^9, 3.920564609561532*^9, 
   3.9206349732978067`*^9, 3.9219415505314703`*^9, 3.9220235898529377`*^9, 
   3.9221094899115996`*^9, 3.9227267112058134`*^9, 3.922893412921456*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r10b", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "me"], 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r10", ",", 
      FractionBox["1", "Ee"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920553974394932*^9, 3.920553989741652*^9}, {
  3.920564240841121*^9, 3.9205642408451257`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", "me", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9205539901953807`*^9, 3.9205546672693405`*^9, 
  3.920564428891183*^9, 3.9205646095924187`*^9, 3.9206349733118*^9, 
  3.921941550556587*^9, 3.9220235898715067`*^9, 3.9221094899356127`*^9, 
  3.922726711230791*^9, 3.9228934129389887`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r10c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r10", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205539934343567`*^9, 3.920554009723872*^9}, {
  3.9205642408544617`*^9, 3.9205642408565865`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"7", " ", "Ee", " ", "\[Lambda]"}], "-", 
     RowBox[{"Ee", " ", "\[Mu]V"}], "-", 
     RowBox[{"Em", " ", "\[Lambda]"}], "+", 
     RowBox[{"Em", " ", "\[Mu]V"}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9205540101425285`*^9, 3.9205546680058455`*^9, 
  3.9205644289229016`*^9, 3.9205646096276455`*^9, 3.92063497333333*^9, 
  3.921941550577407*^9, 3.922023589891498*^9, 3.922109490018854*^9, 
  3.9227267113169465`*^9, 3.922893412961196*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r10d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r10", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920554015553824*^9, 3.9205540245835295`*^9}, {
  3.9205642408646107`*^9, 3.9205642408674135`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205540250458565`*^9, 3.9205546687193527`*^9, 
  3.9205644289525714`*^9, 3.9205646096573477`*^9, 3.920634973350342*^9, 
  3.921941550614118*^9, 3.922023589909847*^9, 3.92210949003938*^9, 
  3.922726711339305*^9, 3.9228934129812713`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r10", "-", 
   RowBox[{"(", 
    RowBox[{"r10a", "+", 
     RowBox[{"r10b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r10c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r10d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920554032315651*^9, 3.9205540400858364`*^9}, {
  3.9205642408744087`*^9, 3.920564240885412*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920554041598707*^9, 3.920554669455675*^9, 
  3.920564428985275*^9, 3.9205646096923785`*^9, 3.9206349733683295`*^9, 
  3.921941550635251*^9, 3.9220235899302588`*^9, 3.9221094900590067`*^9, 
  3.9227267113645372`*^9, 3.922893413050102*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "11",
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "[", 
    RowBox[{"sph", ",", "\[Sigma]"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.920553660426911*^9, 3.9205536655022717`*^9}, {
   3.9205539067498217`*^9, 3.920553909133381*^9}, {3.920554515491974*^9, 
   3.920554517943715*^9}, {3.9205547833239956`*^9, 3.920554784051526*^9}, 
   3.9205642458332224`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r11", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{"S", "[", 
          RowBox[{"\[Sigma]", ",", "sph"}], "]"}]}], "]"}], "]"}], "/.", 
      RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.92038641628475*^9, 3.9203864558016496`*^9}, {
   3.9203867927536573`*^9, 3.920386798940454*^9}, {3.920554522190943*^9, 
   3.920554547212335*^9}, {3.920554672809785*^9, 3.9205546729168253`*^9}, 
   3.920564245847223*^9, 3.9205643070077953`*^9, 3.9205645734315515`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"Em", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "Ee"], "-", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], "Ee"], "-", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "me"}], "Ee"], "+", 
   FractionBox[
    RowBox[{"Em", " ", "\[Mu]V", " ", "me"}], "Ee"], "+", 
   RowBox[{"5", " ", "\[Beta]c", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "-", 
   RowBox[{"\[Beta]c", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], "-", 
   RowBox[{"5", " ", "\[Beta]c", " ", "\[Lambda]", " ", "me"}], "+", 
   RowBox[{"\[Beta]c", " ", "\[Mu]V", " ", "me"}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "+", 
   RowBox[{"\[Lambda]", " ", "\[Mu]V", " ", "me"}], "+", 
   RowBox[{"5", " ", "\[Lambda]", " ", "me"}], "-", 
   RowBox[{"\[Mu]V", " ", "me"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9203867995066442`*^9, 3.9203882827924423`*^9, 3.920388798978493*^9, 
   3.9203895498921347`*^9, 3.920389602243841*^9, 3.920389704346473*^9, 
   3.9204144968184404`*^9, 3.9204147903741655`*^9, 3.920414835867625*^9, 
   3.92041510598459*^9, 3.920415181784143*^9, 3.920416821346295*^9, {
   3.9205545353202696`*^9, 3.920554547606269*^9}, 3.9205546732762747`*^9, 
   3.9205644290180087`*^9, 3.920564609752284*^9, 3.9206349734253483`*^9, 
   3.92194155071076*^9, 3.9220235899925857`*^9, 3.9221094901454077`*^9, 
   3.9227267114620686`*^9, 3.9228934131581016`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r11a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"r11", "/.", 
     RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     FractionBox["1", "Ee"], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205545837318068`*^9, 3.9205546061609583`*^9}, {
  3.9205546753630095`*^9, 3.9205546783813915`*^9}, {3.9205642458602314`*^9, 
  3.920564245866006*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"-", "me"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Lambda]"}], "-", "\[Mu]V"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920554602440564*^9, 3.9205546067284703`*^9}, 
   3.9205546791747847`*^9, 3.920564429051448*^9, 3.9205646097898207`*^9, 
   3.9206349734628677`*^9, 3.921941550731081*^9, 3.9220235900145855`*^9, 
   3.9221094901685543`*^9, 3.9227267114940968`*^9, 3.9228934131814685`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r11b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r11", ",", 
      FractionBox["1", "Ee"]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.920554609075055*^9, 3.920554625899274*^9}, {
  3.9205546814656043`*^9, 3.920554684071715*^9}, {3.920564245874561*^9, 
  3.9205642458775735`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"Em", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9205546264627533`*^9, 3.9205546843652067`*^9, 
  3.920564429085271*^9, 3.920564609826373*^9, 3.920634973479867*^9, 
  3.921941550758712*^9, 3.922023590034584*^9, 3.9221094901918583`*^9, 
  3.9227267115258837`*^9, 3.9228934132058706`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r11c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r11", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205546311961465`*^9, 3.920554641710828*^9}, {
  3.9205546859901395`*^9, 3.9205546890299397`*^9}, {3.920564245888558*^9, 
  3.920564245890561*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "me", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Lambda]"}], "-", "\[Mu]V"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.920554643549062*^9, 3.9205546893871155`*^9, 
  3.9205644291179304`*^9, 3.920564609862389*^9, 3.920634973498885*^9, 
  3.9219415507848496`*^9, 3.9220235900546293`*^9, 3.922109490216857*^9, 
  3.922726711550536*^9, 3.9228934132239313`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r11d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r11", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920554650019418*^9, 3.920554657828764*^9}, {
  3.9205546906283937`*^9, 3.9205546927746873`*^9}, {3.9205642458985643`*^9, 
  3.9205642459005737`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920554658318336*^9, 3.9205546930448523`*^9, 
  3.9205644291519923`*^9, 3.9205646098945117`*^9, 3.9206349735128794`*^9, 
  3.921941550806018*^9, 3.9220235900751467`*^9, 3.9221094902404203`*^9, 
  3.9227267115760107`*^9, 3.9228934132455244`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r11", "-", 
   RowBox[{"(", 
    RowBox[{"r11a", "+", 
     RowBox[{"r11b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r11c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r11d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205547001820135`*^9, 3.92055470731795*^9}, {
  3.920564245908574*^9, 3.9205642459161053`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920554707776822*^9, 3.9205644291845036`*^9, 
  3.9205646099265127`*^9, 3.920634973528413*^9, 3.9219415508247395`*^9, 
  3.9220235900956664`*^9, 3.9221094902674255`*^9, 3.9227267116026573`*^9, 
  3.9228934132653055`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "12",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
    RowBox[{"Ee", "+", "me"}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "vpe"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, 
   3.920564251903027*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r12", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"Ee", " ", 
       RowBox[{"(", 
        RowBox[{"Ee", "+", "me"}], ")"}], 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"sph", ",", "vpe"}], "]"}]}]}], "]"}]}], "]"}], "/.", 
     RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"E\[Nu]", "\[Rule]", 
     RowBox[{"Em", "-", "Ee"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205548389743624`*^9, 3.9205548611112022`*^9}, 
   3.9205642519195433`*^9, 3.9205643070147963`*^9, 3.920564573441552*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"\[Beta]c", "-", "1"}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Beta]c", " ", 
           RowBox[{"(", 
            RowBox[{"\[Mu]V", "+", "5"}], ")"}]}]}], "+", 
         RowBox[{"3", " ", "\[Mu]V"}], "+", "7"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]c", "-", "1"}], ")"}], " ", "\[Mu]V"}]}], ")"}]}], 
   "+", 
   RowBox[{"Em", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], "+", 
   RowBox[{"2", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Mu]V", "+", "1"}], ")"}], " ", "me"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205548515505714`*^9, 3.920554861630231*^9}, 
   3.920564429217757*^9, 3.9205646100443296`*^9, 3.9206349736164274`*^9, 
   3.9219415509157977`*^9, 3.922023590189173*^9, 3.9221094903799667`*^9, 
   3.922726711707199*^9, 3.9228934133729095`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r12a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r12", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205549130914288`*^9, 3.920554923950654*^9}, {
  3.920564251935867*^9, 3.9205642519382205`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Ee", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"\[Lambda]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[Mu]V"}], "+", "7"}], ")"}]}], "+", "\[Mu]V"}], 
      ")"}]}]}], "+", 
   RowBox[{"Em", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], "+", 
   RowBox[{"2", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Mu]V", "+", "1"}], ")"}], " ", "me"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.920554924571368*^9, 3.9205644292467103`*^9, 
  3.9205646100763283`*^9, 3.920634973644963*^9, 3.9219415509524145`*^9, 
  3.922023590242179*^9, 3.922109490466503*^9, 3.922726711788208*^9, 
  3.9228934134673166`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r12b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r12a", ",", 
      FractionBox["1", "Ee"]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.920554927627472*^9, 3.920554942446826*^9}, {
  3.9205642519462194`*^9, 3.9205642519492216`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920554942806684*^9, 3.9205644292783585`*^9, 
  3.9205646101108785`*^9, 3.9206349736599636`*^9, 3.921941550974229*^9, 
  3.9220235902623105`*^9, 3.922109490527583*^9, 3.9227267118152328`*^9, 
  3.9228934134923573`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r12c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r12", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205549438346167`*^9, 3.9205549591458893`*^9}, {
  3.920564251954221*^9, 3.920564251957223*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"Ee", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Lambda]"}], "-", "\[Mu]V"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.920554959594803*^9, 3.920564429312805*^9, 
  3.9205646101464357`*^9, 3.9206349736739626`*^9, 3.9219415509970484`*^9, 
  3.922023590282721*^9, 3.9221094905521193`*^9, 3.922726711866747*^9, 
  3.9228934135151343`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r12d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r12", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205549653130054`*^9, 3.9205549747875643`*^9}, {
  3.920564251966219*^9, 3.9205642519683504`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205549752543807`*^9, 3.9205644293434362`*^9, 
  3.9205646101791296`*^9, 3.920634973688964*^9, 3.9219415510212345`*^9, 
  3.922023590304728*^9, 3.9221094905739946`*^9, 3.9227267118873396`*^9, 
  3.9228934135371895`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r12", "-", 
   RowBox[{"(", 
    RowBox[{"r12a", "+", 
     RowBox[{"r12b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r12c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r12d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.92055498335073*^9, 3.92055498963341*^9}, {
  3.920564251977353*^9, 3.920564251985347*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205549902754908`*^9, 3.920564429374872*^9, 
  3.920564610213009*^9, 3.9206349737079625`*^9, 3.921941551045334*^9, 
  3.9220235903256526`*^9, 3.9221094906084166`*^9, 3.92272671190935*^9, 
  3.922893413555832*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "13",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, 3.920564258683885*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r13", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"Ee", " ", "E\[Nu]", " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"mN", 
           FractionBox["M21tot", 
            RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
           RowBox[{"S", "[", 
            RowBox[{"sph", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "]"}], "/.", 
      RowBox[{"snh", "\[Rule]", "0"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920555077088437*^9, 3.92055510037633*^9}, 
   3.920564258698883*^9, 3.9205643070208073`*^9, 3.9205645734485455`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"7", " ", "\[Beta]c", " ", 
      SuperscriptBox["Ee", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], 
     RowBox[{"Ee", "+", "me"}]]}], "+", 
   FractionBox[
    RowBox[{"\[Beta]c", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Lambda]", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"7", " ", "\[Beta]c", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Lambda]"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"\[Beta]c", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["Ee", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Lambda]", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["Ee", "2"], " ", "\[Lambda]"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Ee", "2"], " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"\[Beta]c", " ", "Ee", " ", "Em", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{
    "\[Beta]c", " ", "Ee", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"\[Beta]c", " ", "Ee", " ", "Em", " ", "\[Lambda]"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"\[Beta]c", " ", "Ee", " ", "Em", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "Ee", " ", "Em", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "Em", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "Ee", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"6", " ", "\[Beta]c", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"6", " ", "\[Beta]c", " ", "Ee", " ", "\[Lambda]", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"7", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "Ee", " ", "\[Lambda]", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"Ee", " ", "\[Mu]V", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205550879685316`*^9, 3.9205551009790373`*^9}, 
   3.9205644294081755`*^9, 3.920564610314183*^9, 3.9206349738410497`*^9, 
   3.921941551199626*^9, 3.922023590476533*^9, 3.922109490781518*^9, 
   3.922726712070428*^9, 3.922893413740303*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r13a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r13", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920555106400564*^9, 3.9205551230617547`*^9}, {
  3.9205642587168083`*^9, 3.9205642587198114`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"Ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"3", " ", "\[Mu]V"}]}], ")"}]}], "-", "\[Mu]V"}], ")"}]}], 
   "+", 
   RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Mu]V", "-", "\[Lambda]"}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.92055511234564*^9, 3.920555123550621*^9}, 
   3.92056442943896*^9, 3.9205646103470945`*^9, 3.9206349738683443`*^9, 
   3.9219415512624607`*^9, 3.9220235905555506`*^9, 3.9221094908566313`*^9, 
   3.922726712160947*^9, 3.9228934137778563`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r13b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r13a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205551257752066`*^9, 3.9205551378560386`*^9}, {
  3.9205642587258105`*^9, 3.9205642587298098`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920555138317868*^9, 3.920564429467849*^9, 
  3.9205646103831925`*^9, 3.920634973884347*^9, 3.9219415512892647`*^9, 
  3.9220235905779595`*^9, 3.922109490875721*^9, 3.922726712187608*^9, 
  3.922893413801151*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r13c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r13", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205551409038043`*^9, 3.9205551494094276`*^9}, {
  3.9205642587389994`*^9, 3.9205642587420015`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"Ee", " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", "Ee", " ", "\[Lambda]"}], "-", 
       RowBox[{"Ee", " ", "\[Mu]V"}], "-", 
       RowBox[{"Em", " ", "\[Lambda]"}], "+", 
       RowBox[{"Em", " ", "\[Mu]V"}], "+", 
       RowBox[{"6", " ", "\[Lambda]", " ", "me"}]}], ")"}]}], 
    RowBox[{"Ee", "+", "me"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9205551498631506`*^9, 3.9205644295014043`*^9, 
  3.9205646104188023`*^9, 3.9206349739113417`*^9, 3.921941551322874*^9, 
  3.9220235906293955`*^9, 3.9221094909595785`*^9, 3.9227267122741804`*^9, 
  3.9228934138823633`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r13d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r13", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205551574390144`*^9, 3.920555159915227*^9}, {
  3.92056425875*^9, 3.9205642587520027`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205551605381737`*^9, 3.920564429529857*^9, 
  3.9205646104568524`*^9, 3.920634973926347*^9, 3.9219415513489676`*^9, 
  3.9220235906495795`*^9, 3.9221094909905806`*^9, 3.9227267122980533`*^9, 
  3.922893413909023*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r13", "-", 
   RowBox[{"(", 
    RowBox[{"r13a", "+", 
     RowBox[{"r13b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r13c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r13d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920555168423768*^9, 3.920555175368971*^9}, {
  3.9205642587610035`*^9, 3.920564258769004*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205551756653633`*^9, 3.9205644295615587`*^9, 
  3.9205646104900455`*^9, 3.9206349739398766`*^9, 3.921941551375539*^9, 
  3.9220235906722097`*^9, 3.922109491017575*^9, 3.9227267123214865`*^9, 
  3.9228934139291215`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "14",
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "[", 
    RowBox[{"snh", ",", "sph"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, {3.9205553673026595`*^9, 
   3.9205553771381984`*^9}, 3.9205642690604496`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r14", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"mN", 
           FractionBox["M21tot", 
            RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
          RowBox[{"S", "[", 
           RowBox[{"snh", ",", "sph"}], "]"}]}], "]"}], "]"}], "/.", 
       RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920387313402483*^9, 3.920387375640503*^9}, {
   3.9203874061899967`*^9, 3.920387418837226*^9}, {3.9205553990280666`*^9, 
   3.920555438482095*^9}, 3.9205642690734406`*^9, 3.92056430702781*^9, 
   3.920564573458536*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"3", " ", 
    SuperscriptBox["\[Beta]c", "2"], " ", "Ee", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Beta]c", "2"], " ", "Ee"}], "-", 
   RowBox[{"3", " ", "Ee", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], " ", 
     SuperscriptBox["me", "2"]}], "Ee"], "-", 
   FractionBox[
    SuperscriptBox["me", "2"], "Ee"], "+", 
   RowBox[{"3", " ", "Ee"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203873274800158`*^9, 3.9203873759765844`*^9}, 
   3.9203874222448063`*^9, 3.920388283015714*^9, 3.920388799331375*^9, 
   3.92038955017624*^9, 3.9203896024281936`*^9, 3.9203897045410323`*^9, 
   3.9204144970257306`*^9, 3.920414790593583*^9, 3.9204148361471376`*^9, 
   3.9204151062018733`*^9, 3.9204151820881853`*^9, 3.920416821534067*^9, {
   3.920555415781418*^9, 3.9205554389871035`*^9}, 3.9205644295932007`*^9, 
   3.9205646105377784`*^9, 3.920634973973878*^9, 3.9219415514196568`*^9, 
   3.922023590723822*^9, 3.922109491101117*^9, 3.9227267124145327`*^9, 
   3.9228934139727993`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r14a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"r14", "/.", 
     RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     FractionBox["1", "Ee"], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920555453465892*^9, 3.9205554793442383`*^9}, {
  3.9205642690914383`*^9, 3.920564269094442*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "3"}], " ", "Ee", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.920555479762645*^9, 3.9205644296678324`*^9, 
  3.920564610573141*^9, 3.920634973992895*^9, 3.921941551442436*^9, 
  3.922023590743819*^9, 3.9221094911225634`*^9, 3.9227267124439387`*^9, 
  3.922893413998951*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r14b", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "me"], 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r14", ",", 
      FractionBox["1", "Ee"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920555492746787*^9, 3.920555530009994*^9}, {
  3.9205642691034365`*^9, 3.9205642691057806`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}], " ", "me"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205554965883074`*^9, 3.9205555304094553`*^9}, 
   3.9205644296966925`*^9, 3.9205646106077795`*^9, 3.920634974008876*^9, 
   3.9219415514645977`*^9, 3.922023590767602*^9, 3.9221094911480446`*^9, 
   3.9227267124738703`*^9, 3.922893414064733*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r14c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r14", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205555324630103`*^9, 3.9205555410015936`*^9}, {
  3.920564269112789*^9, 3.9205642691162877`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205555414097953`*^9, 3.9205644297294636`*^9, 
  3.9205646106428432`*^9, 3.9206349740258837`*^9, 3.9219415514876847`*^9, 
  3.9220235907885313`*^9, 3.922109491171031*^9, 3.9227267125072985`*^9, 
  3.9228934140903234`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r14d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r14", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205555469121766`*^9, 3.9205555511366787`*^9}, {
  3.920564269124791*^9, 3.920564269127802*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"3", " ", "Ee", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.920555551609196*^9, 3.9205644297680163`*^9, 
  3.92056461067344*^9, 3.920634974042406*^9, 3.9219415515152493`*^9, 
  3.9220235908085346`*^9, 3.9221094911890554`*^9, 3.922726712537902*^9, 
  3.9228934141129117`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r14", "-", 
   RowBox[{"(", 
    RowBox[{"r14a", "+", 
     RowBox[{"r14b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r14c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r14d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205555593394876`*^9, 3.9205555654206853`*^9}, {
  3.920564269134801*^9, 3.9205642691418023`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920555565758688*^9, 3.920564429801225*^9, 
  3.920564610709003*^9, 3.92063497406042*^9, 3.9219415515383663`*^9, 
  3.922023590828741*^9, 3.9221094912090816`*^9, 3.9227267125638933`*^9, 
  3.922893414134892*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "15",
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "[", 
    RowBox[{"snh", ",", "sph"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, {3.9205553673026595`*^9, 
   3.9205553771381984`*^9}, {3.920555815307008*^9, 3.9205558247111835`*^9}, 
   3.9205642774591007`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r15", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"Ee", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"snh", ",", "sph"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"\[Sigma]", ",", "vpe"}], "]"}]}]}], "]"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203876200827975`*^9, 3.920387656150958*^9}, {
   3.920555829847337*^9, 3.9205558597955465`*^9}, {3.920564277471101*^9, 
   3.920564307035795*^9}, 3.9205645734675446`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[Beta]c", "2"], " ", 
      SuperscriptBox["Ee", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], 
     RowBox[{"Ee", "+", "me"}]]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Beta]c", "2"], " ", 
     SuperscriptBox["Ee", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["Ee", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["Ee", "2"]}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[Beta]c", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[Beta]c", " ", "Ee", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "Ee", " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920387631219302*^9, 3.9203876567817974`*^9}, {
   3.920387746445484*^9, 3.9203877546833754`*^9}, 3.92038828310975*^9, 
   3.92038879942367*^9, 3.920389550260372*^9, 3.9203896025273676`*^9, 
   3.9203897046298513`*^9, 3.9204144971076145`*^9, 3.92041479071964*^9, 
   3.920414836261197*^9, 3.9204151063105173`*^9, 3.9204151822159405`*^9, 
   3.9204168216137238`*^9, {3.9205558419851513`*^9, 3.9205558602307186`*^9}, 
   3.920564429834444*^9, 3.9205646107649016`*^9, 3.9206349741224604`*^9, 
   3.921941551602213*^9, 3.9220235908940086`*^9, 3.922109491320197*^9, 
   3.9227267126617208`*^9, 3.9228934142426825`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r15a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r15", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920555868137268*^9, 3.920555884298811*^9}, {
  3.9205642774910984`*^9, 3.920564277493705*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"3", " ", "Ee", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.920555884799575*^9, 3.9205644298679843`*^9, 
  3.9205646107979927`*^9, 3.9206349741379595`*^9, 3.9219415516263266`*^9, 
  3.922023590917095*^9, 3.9221094913493147`*^9, 3.9227267126883307`*^9, 
  3.9228934142647185`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r15b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r15a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.92055588759278*^9, 3.920555898924327*^9}, {
  3.9205642775037107`*^9, 3.9205642775059533`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205558994537916`*^9, 3.920564429901434*^9, 
  3.920564610832656*^9, 3.920634974153947*^9, 3.921941551653473*^9, 
  3.922023590938204*^9, 3.9221094913723145`*^9, 3.922726712709371*^9, 
  3.9228934142894077`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r15c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r15", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205559011246595`*^9, 3.9205559121503396`*^9}, {
  3.9205642775139503`*^9, 3.9205642775169687`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", "Ee", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}], " ", "me"}], 
    RowBox[{"Ee", "+", "me"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9205559125778775`*^9, 3.9205644299345417`*^9, 
  3.9205646108670063`*^9, 3.9206349741719503`*^9, 3.92194155167715*^9, 
  3.9220235909574804`*^9, 3.922109491392213*^9, 3.922726712728904*^9, 
  3.9228934143146534`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r15d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r15", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205559194897766`*^9, 3.9205559221619215`*^9}, {
  3.9205642775229626`*^9, 3.920564277525856*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["Ee", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}]}], 
    RowBox[{"Ee", "+", "me"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.920555922621727*^9, 3.920564429967763*^9, 
  3.9205646109073887`*^9, 3.920634974187958*^9, 3.9219415517019157`*^9, 
  3.9220235909804897`*^9, 3.9221094914148417`*^9, 3.9227267127513404`*^9, 
  3.922893414337607*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r15", "-", 
   RowBox[{"(", 
    RowBox[{"r15a", "+", 
     RowBox[{"r15b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r15c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r15d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920555941216714*^9, 3.9205559482745895`*^9}, {
  3.9205642775353794`*^9, 3.9205642775443864`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920555948553937*^9, 3.9205644299971943`*^9, 
  3.9205646109413867`*^9, 3.9206349742059484`*^9, 3.92194155172335*^9, 
  3.9220235910044594`*^9, 3.922109491433061*^9, 3.9227267127753725`*^9, 
  3.922893414358057*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "16",
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "[", 
    RowBox[{"snh", ",", "sph"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, {3.9205553673026595`*^9, 
   3.9205553771381984`*^9}, {3.920555815307008*^9, 3.9205558247111835`*^9}, {
   3.92055616376282*^9, 3.9205561696292195`*^9}, 3.9205642847345877`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r16", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"E\[Nu]", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"mN", 
         FractionBox["M21tot", 
          RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"snh", ",", "sph"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920387685261958*^9, 3.920387692199771*^9}, {
   3.920556172411561*^9, 3.920556186752739*^9}, {3.9205562198091545`*^9, 
   3.920556220643014*^9}, {3.920564284749588*^9, 3.9205643070418053`*^9}, 
   3.9205645734765463`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "\[Beta]c"}], "-", "2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"-", "me"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9203876926865115`*^9, 3.9203882831392508`*^9, 
  3.920388799456065*^9, 3.9203895502865458`*^9, 3.9203896025603642`*^9, 
  3.9203897046574273`*^9, 3.9204144971471415`*^9, 3.92041479074172*^9, 
  3.920414836282198*^9, 3.9204151063322535`*^9, 3.920415182237462*^9, 
  3.9204168216492567`*^9, 3.920556187304243*^9, 3.9205562212611694`*^9, 
  3.920564430034509*^9, 3.9205646109987593`*^9, 3.9206349742380624`*^9, 
  3.9219415517560825`*^9, 3.922023591059864*^9, 3.922109491517581*^9, 
  3.9227267128751717`*^9, 3.922893414404024*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r16a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r16", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920556225949575*^9, 3.9205562351311865`*^9}, {
  3.9205642847717915`*^9, 3.9205642847747917`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}], " ", "me"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9205562355656805`*^9, 3.9205644300650177`*^9, 
  3.9205646110315742`*^9, 3.920634974254064*^9, 3.9219415517780595`*^9, 
  3.9220235910823393`*^9, 3.922109491573137*^9, 3.92272671294493*^9, 
  3.9228934144219084`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r16b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r16a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205562376998835`*^9, 3.9205562475696754`*^9}, {
  3.920564284783792*^9, 3.9205642847867928`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205562479859285`*^9, 3.9205644300976305`*^9, 
  3.9205646110660706`*^9, 3.9206349742740726`*^9, 3.9219415518052063`*^9, 
  3.922023591104975*^9, 3.9221094915979724`*^9, 3.922726712973958*^9, 
  3.9228934144483232`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r16c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r16", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920556249623333*^9, 3.920556257485611*^9}, {
  3.920564284794794*^9, 3.920564284796793*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Lambda]", "2"], "-", "1"}], ")"}], " ", "me"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9205562579521513`*^9, 3.920564430130463*^9, 
  3.9205646111066256`*^9, 3.9206349742960625`*^9, 3.921941551829827*^9, 
  3.922023591125499*^9, 3.9221094916245832`*^9, 3.922726712998971*^9, 
  3.9228934144723372`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r16d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r16", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920556259551858*^9, 3.9205562689143686`*^9}, {
  3.920564284803793*^9, 3.9205642848067975`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920556269478347*^9, 3.9205644301611853`*^9, 
  3.920564611141616*^9, 3.9206349743110633`*^9, 3.921941551865196*^9, 
  3.9220235911494555`*^9, 3.922109491650117*^9, 3.9227267130230627`*^9, 
  3.9228934144947457`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r16", "-", 
   RowBox[{"(", 
    RowBox[{"r16a", "+", 
     RowBox[{"r16b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r16c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r16d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920556275627164*^9, 3.9205562845162134`*^9}, {
  3.9205642848147926`*^9, 3.9205642848251443`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205562850249696`*^9, 3.920564430196165*^9, 
  3.9205646111786127`*^9, 3.920634974329638*^9, 3.921941551891329*^9, 
  3.922023591172024*^9, 3.9221094916781187`*^9, 3.922726713088931*^9, 
  3.9228934145203147`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "17",
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "[", 
    RowBox[{"\[Sigma]", ",", "sph"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, {3.9205553673026595`*^9, 
   3.9205553771381984`*^9}, {3.920555815307008*^9, 3.9205558247111835`*^9}, {
   3.92055616376282*^9, 3.9205561696292195`*^9}, {3.92055664499279*^9, 
   3.920556659604045*^9}, 3.920564290819302*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r17", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"E\[Nu]", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"\[Sigma]", ",", "sph"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"vp\[Nu]", ",", "snh"}], "]"}]}]}], "]"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920387767744798*^9, 3.9203878081160345`*^9}, {
   3.9203887672579947`*^9, 3.9203887737898073`*^9}, {3.9205566740966654`*^9, 
   3.9205567001981354`*^9}, {3.920564290835307*^9, 3.9205643070488057`*^9}, 
   3.920564573484079*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"Em", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "Ee"], "-", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], "Ee"], "-", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "me"}], "Ee"], "+", 
   FractionBox[
    RowBox[{"Em", " ", "\[Mu]V", " ", "me"}], "Ee"], "+", 
   RowBox[{"6", " ", "\[Beta]c", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "-", 
   RowBox[{"6", " ", "\[Beta]c", " ", "\[Lambda]", " ", "me"}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "+", 
   RowBox[{"\[Lambda]", " ", "\[Mu]V", " ", "me"}], "+", 
   RowBox[{"5", " ", "\[Lambda]", " ", "me"}], "-", 
   RowBox[{"\[Mu]V", " ", "me"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920387789176536*^9, 3.9203878085661526`*^9}, 
   3.9203882832087336`*^9, 3.9203887995213184`*^9, 3.92038955034787*^9, 
   3.9203896026214924`*^9, 3.9203897047715425`*^9, 3.9204144972842646`*^9, 
   3.9204147908589463`*^9, 3.9204148364368715`*^9, 3.9204151064433956`*^9, 
   3.92041518238118*^9, 3.9204168217201552`*^9, {3.920556691843021*^9, 
   3.920556700604334*^9}, 3.9205644302304964`*^9, 3.9205646112250447`*^9, 
   3.9206349743846364`*^9, 3.921941551963831*^9, 3.9220235912363605`*^9, 
   3.9221094917714896`*^9, 3.9227267132033243`*^9, 3.9228934146359024`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r17a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"r17", "/.", 
     RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     FractionBox["1", "Ee"], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205567136551185`*^9, 3.920556745236501*^9}, {
  3.9205642908588405`*^9, 3.9205642908618464`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"-", "me"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Lambda]"}], "-", "\[Mu]V"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920556743090943*^9, 3.920556745573072*^9}, 
   3.920564430261301*^9, 3.9205646112580466`*^9, 3.920634974401634*^9, 
   3.9219415519902964`*^9, 3.922023591259162*^9, 3.9221094917934713`*^9, 
   3.922726713226861*^9, 3.922893414666835*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r17b", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "me"], 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r17", ",", 
      FractionBox["1", "Ee"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205567522931085`*^9, 3.920556771551114*^9}, {
  3.9205642908698425`*^9, 3.9205642908728437`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"Em", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.920556772221923*^9, 3.9205644302971745`*^9, 
  3.9205646112933464`*^9, 3.920634974418637*^9, 3.9219415520161495`*^9, 
  3.9220235912795095`*^9, 3.9221094918165407`*^9, 3.9227267132645907`*^9, 
  3.9228934146938534`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r17c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r17", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920556783120429*^9, 3.9205567924606023`*^9}, {
  3.9205642908798513`*^9, 3.920564290883299*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"6", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "\[Lambda]", " ", "me"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9205567928763657`*^9, 3.920564430335823*^9, 
  3.9205646113251486`*^9, 3.920634974436158*^9, 3.9219415520411096`*^9, 
  3.9220235913014145`*^9, 3.922109491839121*^9, 3.9227267132908974`*^9, 
  3.922893414718914*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r17d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r17", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205567988908606`*^9, 3.920556801487195*^9}, {
  3.920564290890295*^9, 3.920564290892629*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205568020000563`*^9, 3.9205644303723526`*^9, 
  3.920564611358469*^9, 3.920634974453158*^9, 3.9219415520691175`*^9, 
  3.922023591320772*^9, 3.922109491862688*^9, 3.9227267133189464`*^9, 
  3.922893414741284*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r17", "-", 
   RowBox[{"(", 
    RowBox[{"r17a", "+", 
     RowBox[{"r17b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r17c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r17d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205568087084217`*^9, 3.920556817210631*^9}, {
  3.9205642909016237`*^9, 3.9205642909106283`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205568177119*^9, 3.920564430402746*^9, 
  3.9205646113933053`*^9, 3.9206349744971685`*^9, 3.9219415520941677`*^9, 
  3.922023591340948*^9, 3.9221094918830423`*^9, 3.9227267133434935`*^9, 
  3.922893414761936*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "18",
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "[", 
    RowBox[{"\[Sigma]", ",", "snh"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, {3.9205553673026595`*^9, 
   3.9205553771381984`*^9}, {3.920555815307008*^9, 3.9205558247111835`*^9}, {
   3.92055616376282*^9, 3.9205561696292195`*^9}, {3.92055664499279*^9, 
   3.920556659604045*^9}, {3.9205568924162455`*^9, 3.920556901524226*^9}, 
   3.920564296699525*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r18", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"E\[Nu]", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"\[Sigma]", ",", "snh"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"vp\[Nu]", ",", "sph"}], "]"}]}]}], "]"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920387767744798*^9, 3.9203878081160345`*^9}, {
   3.9203887672579947`*^9, 3.9203887737898073`*^9}, {3.9205566740966654`*^9, 
   3.9205567001981354`*^9}, {3.9205569194685683`*^9, 3.920556926071905*^9}, {
   3.9205642967145386`*^9, 3.9205643070548086`*^9}, 3.92056457351208*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"Em", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "Ee"], "-", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], "Ee"], "+", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "me"}], "Ee"], "-", 
   FractionBox[
    RowBox[{"Em", " ", "\[Mu]V", " ", "me"}], "Ee"], "+", 
   RowBox[{"6", " ", "\[Beta]c", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "+", 
   RowBox[{"6", " ", "\[Beta]c", " ", "\[Lambda]", " ", "me"}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "+", 
   RowBox[{"\[Lambda]", " ", "\[Mu]V", " ", "me"}], "-", 
   RowBox[{"5", " ", "\[Lambda]", " ", "me"}], "+", 
   RowBox[{"\[Mu]V", " ", "me"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920387789176536*^9, 3.9203878085661526`*^9}, 
   3.9203882832087336`*^9, 3.9203887995213184`*^9, 3.92038955034787*^9, 
   3.9203896026214924`*^9, 3.9203897047715425`*^9, 3.9204144972842646`*^9, 
   3.9204147908589463`*^9, 3.9204148364368715`*^9, 3.9204151064433956`*^9, 
   3.92041518238118*^9, 3.9204168217201552`*^9, {3.920556691843021*^9, 
   3.920556700604334*^9}, 3.9205569277564754`*^9, 3.920564430434987*^9, 
   3.9205646114504023`*^9, 3.920634974549923*^9, 3.9219415521582108`*^9, 
   3.922023591412017*^9, 3.922109491965341*^9, 3.922726713462247*^9, 
   3.9228934148669333`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r18a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"r18", "/.", 
     RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     FractionBox["1", "Ee"], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205567136551185`*^9, 3.920556745236501*^9}, {
  3.920556932323559*^9, 3.920556935572536*^9}, {3.9205642967470846`*^9, 
  3.920564296751077*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"-", "me"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Lambda]"}], "-", "\[Mu]V"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920556743090943*^9, 3.920556745573072*^9}, 
   3.920556936249857*^9, 3.9205644304677763`*^9, 3.920564611484419*^9, 
   3.9206349745688996`*^9, 3.92194155218513*^9, 3.922023591433015*^9, 
   3.9221094919883356`*^9, 3.9227267134910293`*^9, 3.9228934148956347`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r18b", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "me"], 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r18", ",", 
      FractionBox["1", "Ee"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205567522931085`*^9, 3.920556771551114*^9}, {
  3.9205569386629553`*^9, 3.9205569414746165`*^9}, {3.9205642967590823`*^9, 
  3.920564296764078*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"Em", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.920556772221923*^9, 3.9205569421418777`*^9, 
  3.9205644305017424`*^9, 3.9205646115258913`*^9, 3.9206349745839024`*^9, 
  3.9219415522149763`*^9, 3.9220235914560328`*^9, 3.92210949200937*^9, 
  3.9227267135155373`*^9, 3.922893414917681*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r18c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r18", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920556783120429*^9, 3.9205567924606023`*^9}, {
  3.9205569439998937`*^9, 3.9205569474882793`*^9}, {3.92056429677208*^9, 
  3.9205642967750907`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"6", " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", "me"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9205567928763657`*^9, 3.920556948126238*^9, 
  3.920564430531148*^9, 3.920564611559141*^9, 3.9206349746029005`*^9, 
  3.921941552298171*^9, 3.9220235914763823`*^9, 3.922109492033852*^9, 
  3.922726713543098*^9, 3.9228934149413476`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r18d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r18", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205567988908606`*^9, 3.920556801487195*^9}, {
  3.92055695008111*^9, 3.9205569528896894`*^9}, {3.9205642967850876`*^9, 
  3.9205642967880807`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205568020000563`*^9, 3.9205569534161386`*^9, 
  3.920564430572464*^9, 3.9205646115950747`*^9, 3.920634974617915*^9, 
  3.9219415523229065`*^9, 3.9220235914976487`*^9, 3.9221094920577393`*^9, 
  3.9227267135694323`*^9, 3.9228934149648237`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r18", "-", 
   RowBox[{"(", 
    RowBox[{"r18a", "+", 
     RowBox[{"r18b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r18c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r18d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205568087084217`*^9, 3.920556817210631*^9}, {
  3.920556956300566*^9, 3.920556964987382*^9}, {3.9205642967980795`*^9, 
  3.920564296807084*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205568177119*^9, 3.92055696547808*^9, 
  3.9205644306054354`*^9, 3.9205646116291547`*^9, 3.9206349746334352`*^9, 
  3.921941552344962*^9, 3.922023591554164*^9, 3.9221094920777364`*^9, 
  3.922726713596464*^9, 3.922893414991299*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "19",
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "[", 
    RowBox[{"\[Sigma]", ",", "sph"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"vpe", ",", "snh"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, {3.9205553673026595`*^9, 
   3.9205553771381984`*^9}, {3.920555815307008*^9, 3.9205558247111835`*^9}, {
   3.92055616376282*^9, 3.9205561696292195`*^9}, {3.92055664499279*^9, 
   3.920556659604045*^9}, {3.9205568924162455`*^9, 3.920556901524226*^9}, {
   3.9205574687721844`*^9, 3.920557484577632*^9}, 3.9205643009305162`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r19", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Ee", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"mN", 
         FractionBox["M21tot", 
          RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"\[Sigma]", ",", "sph"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"vpe", ",", "snh"}], "]"}]}]}], "]"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203879092058325`*^9, 3.9203879177936363`*^9}, {
   3.9205574915260506`*^9, 3.9205575339504004`*^9}, {3.9205643009435306`*^9, 
   3.9205643070613394`*^9}, 3.920564573542779*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"-", "me"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203879110512486`*^9, 3.920387918263827*^9}, 
   3.920388283297289*^9, 3.920388799579851*^9, 3.9203895504084663`*^9, 
   3.920389602717745*^9, 3.9203897048342485`*^9, 3.920414497369209*^9, 
   3.92041479096926*^9, 3.920414836536172*^9, 3.920415106525173*^9, 
   3.9204151825317125`*^9, 3.920416821795388*^9, {3.920557517847819*^9, 
   3.9205575352760205`*^9}, 3.9205644306741085`*^9, 3.9205646116824183`*^9, 
   3.9206349746724305`*^9, 3.921941552394068*^9, 3.922023591610717*^9, 
   3.9221094921752663`*^9, 3.922726713691512*^9, 3.9228934150870447`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r19a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r19", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920557538686078*^9, 3.920557550101834*^9}, {
  3.9205643009709606`*^9, 3.920564300973959*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"-", "me"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.920557551557434*^9, 3.920564430703911*^9, 
  3.9205646117153597`*^9, 3.920634974689432*^9, 3.921941552419857*^9, 
  3.922023591633175*^9, 3.922109492211266*^9, 3.922726713715639*^9, 
  3.9228934151511583`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r19b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r19", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205575927421675`*^9, 3.9205576044558125`*^9}, {
  3.9205643009839573`*^9, 3.920564300985962*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920557604968848*^9, 3.920564430735463*^9, 
  3.9205646117569666`*^9, 3.9206349747084317`*^9, 3.9219415524412284`*^9, 
  3.922023591656192*^9, 3.922109492236703*^9, 3.922726713740193*^9, 
  3.9228934151746674`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r19c", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"r19", ",", "\[Beta]c"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205576106867204`*^9, 3.920557619586508*^9}, {
  3.9205643009929595`*^9, 3.920564300994972*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205576199508495`*^9, 3.920564430767747*^9, 
  3.9205646117899942`*^9, 3.9206349747264442`*^9, 3.921941552465023*^9, 
  3.922023591678096*^9, 3.9221094922565784`*^9, 3.922726713769064*^9, 
  3.922893415194497*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r19d", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"r19", ",", 
    SuperscriptBox["\[Beta]c", "2"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205576255863047`*^9, 3.9205576284730835`*^9}, {
  3.9205643010012703`*^9, 3.9205643010042706`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205576290026083`*^9, 3.920564430796084*^9, 
  3.920564611823346*^9, 3.9206349747429705`*^9, 3.921941552490674*^9, 
  3.9220235916980963`*^9, 3.9221094922766266`*^9, 3.922726713796068*^9, 
  3.922893415219635*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r19", "-", 
   RowBox[{"(", 
    RowBox[{"r19a", "+", 
     RowBox[{"r19b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r19c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r19d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205576358147335`*^9, 3.9205576442091827`*^9}, {
  3.920564301013271*^9, 3.920564301019271*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205576450314894`*^9, 3.920564430829189*^9, 
  3.920564611858367*^9, 3.9206349747569704`*^9, 3.921941552519817*^9, 
  3.922023591721213*^9, 3.9221094922979627`*^9, 3.92272671382064*^9, 
  3.922893415241613*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "20",
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "[", 
    RowBox[{"\[Sigma]", ",", "snh"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"vpe", ",", "sph"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, {3.9205553673026595`*^9, 
   3.9205553771381984`*^9}, {3.920555815307008*^9, 3.9205558247111835`*^9}, {
   3.92055616376282*^9, 3.9205561696292195`*^9}, {3.92055664499279*^9, 
   3.920556659604045*^9}, {3.9205568924162455`*^9, 3.920556901524226*^9}, {
   3.9205574687721844`*^9, 3.920557484577632*^9}, {3.920557665974047*^9, 
   3.920557671204971*^9}, 3.9205643071984615`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r20", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Ee", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"mN", 
         FractionBox["M21tot", 
          RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"\[Sigma]", ",", "snh"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"vpe", ",", "sph"}], "]"}]}]}], "]"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203879092058325`*^9, 3.9203879177936363`*^9}, {
   3.9205574915260506`*^9, 3.9205575339504004`*^9}, {3.9205576732135787`*^9, 
   3.920557681710764*^9}, {3.9205643072114596`*^9, 3.9205643072154555`*^9}, 
   3.920564573576769*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"-", "me"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9203879110512486`*^9, 3.920387918263827*^9}, 
   3.920388283297289*^9, 3.920388799579851*^9, 3.9203895504084663`*^9, 
   3.920389602717745*^9, 3.9203897048342485`*^9, 3.920414497369209*^9, 
   3.92041479096926*^9, 3.920414836536172*^9, 3.920415106525173*^9, 
   3.9204151825317125`*^9, 3.920416821795388*^9, {3.920557517847819*^9, 
   3.9205575352760205`*^9}, 3.9205576827386217`*^9, 3.920564430861693*^9, 
   3.920564611897914*^9, 3.9206349747899694`*^9, 3.9219415525596685`*^9, 
   3.922023591802799*^9, 3.92210949237749*^9, 3.9227267139257517`*^9, 
   3.922893415295306*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r20a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r20", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920557538686078*^9, 3.920557550101834*^9}, {
  3.92055768627397*^9, 3.9205576880521336`*^9}, {3.9205643072384577`*^9, 
  3.9205643072416043`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"-", "me"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.920557551557434*^9, 3.9205576883102818`*^9, 
  3.9205644308943744`*^9, 3.9205646119289136`*^9, 3.920634974810968*^9, 
  3.921941552586563*^9, 3.92202359182848*^9, 3.9221094924054995`*^9, 
  3.9227267139805765`*^9, 3.922893415320385*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r20b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r20", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205575927421675`*^9, 3.9205576044558125`*^9}, {
  3.920557690087001*^9, 3.9205576923511677`*^9}, {3.920564307249614*^9, 
  3.9205643072534275`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920557604968848*^9, 3.920557692653907*^9, 
  3.9205644309314394`*^9, 3.920564611963914*^9, 3.9206349748315277`*^9, 
  3.9219415526076794`*^9, 3.9220235918505316`*^9, 3.922109492427679*^9, 
  3.9227267140065*^9, 3.922893415338957*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r20c", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"r20", ",", "\[Beta]c"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205576106867204`*^9, 3.920557619586508*^9}, {
  3.920557694730938*^9, 3.9205576966830454`*^9}, {3.920564307261946*^9, 
  3.9205643072639484`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205576199508495`*^9, 3.9205576969328804`*^9, 
  3.9205644309681025`*^9, 3.9205646120397654`*^9, 3.9206349748505206`*^9, 
  3.921941552630864*^9, 3.922023591872965*^9, 3.9221094924551926`*^9, 
  3.922726714034268*^9, 3.922893415365076*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r20d", "=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"r20", ",", 
    SuperscriptBox["\[Beta]c", "2"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205576255863047`*^9, 3.9205576284730835`*^9}, {
  3.9205576987843676`*^9, 3.9205577006969113`*^9}, {3.9205643072709446`*^9, 
  3.920564307273132*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205576290026083`*^9, 3.9205577009832134`*^9, 
  3.9205644310014353`*^9, 3.9205646120748763`*^9, 3.920634974868536*^9, 
  3.9219415526589937`*^9, 3.922023591894618*^9, 3.9221094924921856`*^9, 
  3.92272671406006*^9, 3.922893415389243*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r20", "-", 
   RowBox[{"(", 
    RowBox[{"r20a", "+", 
     RowBox[{"r20b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r20c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r20d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205576358147335`*^9, 3.9205576442091827`*^9}, {
  3.920557703184122*^9, 3.920557709657222*^9}, {3.920564307282126*^9, 
  3.9205643072901278`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205576450314894`*^9, 3.9205577100632796`*^9, 
  3.920564431035008*^9, 3.920564612107855*^9, 3.920634974886526*^9, 
  3.9219415526850977`*^9, 3.922023591915779*^9, 3.9221094925166016`*^9, 
  3.9227267140930586`*^9, 3.9228934154097867`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "21",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"vp\[Nu]", ",", " ", "sph"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"vpe", ",", "snh"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, {3.9205553673026595`*^9, 
   3.9205553771381984`*^9}, {3.920555815307008*^9, 3.9205558247111835`*^9}, {
   3.92055616376282*^9, 3.9205561696292195`*^9}, {3.92055664499279*^9, 
   3.920556659604045*^9}, {3.9205568924162455`*^9, 3.920556901524226*^9}, {
   3.9205574687721844`*^9, 3.920557484577632*^9}, {3.920557665974047*^9, 
   3.920557671204971*^9}, {3.9205612090530167`*^9, 3.9205612557826195`*^9}, 
   3.920564313503391*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r21", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"Ee", " ", "E\[Nu]", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"vp\[Nu]", ",", "sph"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"vpe", ",", "snh"}], "]"}]}]}], "]"}]}], "]"}], "/.", 
     RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"E\[Nu]", "\[Rule]", 
     RowBox[{"Em", "-", "Ee"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203879569083657`*^9, 3.9203880121403084`*^9}, 
   3.9205612643727674`*^9, {3.9205613115014296`*^9, 3.920561328572972*^9}, {
   3.920564307300126*^9, 3.920564313520376*^9}, 3.9205645736059656`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "Ee", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]c", "-", "1"}], ")"}], " ", "\[Lambda]"}], "+", 
        "\[Mu]V"}], ")"}]}], "+", 
     RowBox[{"Em", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.92038797762538*^9, 3.9203880126445923`*^9}, 
   3.9203882834172926`*^9, 3.9203887996393147`*^9, 3.9203895504748793`*^9, 
   3.9203896027767367`*^9, 3.9203897048981876`*^9, 3.920414497455768*^9, 
   3.920414791050913*^9, 3.920414836672717*^9, 3.9204151066105347`*^9, 
   3.9204151826834335`*^9, 3.920416821883622*^9, {3.920561320540961*^9, 
   3.9205613297718587`*^9}, 3.9205644310695076`*^9, 3.9205646121960297`*^9, 
   3.920634974932822*^9, 3.921941552738555*^9, 3.9220235919895067`*^9, 
   3.9221094926061316`*^9, 3.9227267141936116`*^9, 3.9228934154991617`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r21a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r21", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205613326988707`*^9, 3.920561342490183*^9}, {
  3.9205643135443845`*^9, 3.9205643135463862`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", "Ee", " ", "\[Lambda]"}], "-", 
     RowBox[{"2", " ", "Ee", " ", "\[Mu]V"}], "-", 
     RowBox[{"Em", " ", "\[Lambda]"}], "+", 
     RowBox[{"Em", " ", "\[Mu]V"}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.920561342912861*^9, 3.920564431101106*^9, 
  3.9205646122324667`*^9, 3.920634974953812*^9, 3.921941552769397*^9, 
  3.922023592014872*^9, 3.922109492662385*^9, 3.9227267142266736`*^9, 
  3.922893415528107*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r21b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r21", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.920561350474886*^9, 3.920561362608398*^9}, {
  3.9205643135533895`*^9, 3.920564313557063*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205613631784906`*^9, 3.9205644311348343`*^9, 
  3.9205646122682004`*^9, 3.9206349749698105`*^9, 3.9219415527943525`*^9, 
  3.922023592038204*^9, 3.922109492693382*^9, 3.922726714257675*^9, 
  3.9228934155521393`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r21c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r21", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205613649219103`*^9, 3.9205613746407785`*^9}, {
  3.9205643135650606`*^9, 3.9205643135670652`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "6"}], " ", "Ee", " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9205613750656843`*^9, 3.920564431163389*^9, 
  3.9205646123080306`*^9, 3.920634974987811*^9, 3.9219415528217645`*^9, 
  3.9220235920613594`*^9, 3.922109492715384*^9, 3.9227267142873707`*^9, 
  3.922893415572372*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r21d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r21", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205613806833715`*^9, 3.920561385273838*^9}, {
  3.9205643135735807`*^9, 3.920564313575789*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920561385803705*^9, 3.9205644311977997`*^9, 
  3.9205646123434186`*^9, 3.9206349750078115`*^9, 3.9219415528437223`*^9, 
  3.9220235920878816`*^9, 3.922109492735071*^9, 3.922726714313081*^9, 
  3.922893415599976*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r21", "-", 
   RowBox[{"(", 
    RowBox[{"r21a", "+", 
     RowBox[{"r21b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r21c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r21d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205613932122884`*^9, 3.920561399578466*^9}, {
  3.9205643135847836`*^9, 3.9205643135957947`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205613998930855`*^9, 3.9205644312346115`*^9, 
  3.9205646123800983`*^9, 3.920634975023822*^9, 3.9219415528645315`*^9, 
  3.922023592108147*^9, 3.9221094927529926`*^9, 3.922726714345621*^9, 
  3.922893415624796*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "22",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"vp\[Nu]", ",", " ", "snh"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"vpe", ",", "sph"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, {3.9205553673026595`*^9, 
   3.9205553771381984`*^9}, {3.920555815307008*^9, 3.9205558247111835`*^9}, {
   3.92055616376282*^9, 3.9205561696292195`*^9}, {3.92055664499279*^9, 
   3.920556659604045*^9}, {3.9205568924162455`*^9, 3.920556901524226*^9}, {
   3.9205574687721844`*^9, 3.920557484577632*^9}, {3.920557665974047*^9, 
   3.920557671204971*^9}, {3.9205612090530167`*^9, 3.9205612557826195`*^9}, {
   3.9205614251714907`*^9, 3.9205614310450525`*^9}, 3.9205643180296364`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r22", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"Ee", " ", "E\[Nu]", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"vp\[Nu]", ",", "snh"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"vpe", ",", "sph"}], "]"}]}]}], "]"}]}], "]"}], "/.", 
     RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"E\[Nu]", "\[Rule]", 
     RowBox[{"Em", "-", "Ee"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9203879569083657`*^9, 3.9203880121403084`*^9}, 
   3.9205612643727674`*^9, {3.9205613115014296`*^9, 3.920561328572972*^9}, {
   3.9205614349147797`*^9, 3.920561441703974*^9}, {3.920564307308129*^9, 
   3.920564318066623*^9}, 3.9205645736413727`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", "1"}], ")"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "Ee", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]c", "-", "1"}], ")"}], " ", "\[Lambda]"}], "+", 
        "\[Mu]V"}], ")"}]}], "+", 
     RowBox[{"Em", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.92038797762538*^9, 3.9203880126445923`*^9}, 
   3.9203882834172926`*^9, 3.9203887996393147`*^9, 3.9203895504748793`*^9, 
   3.9203896027767367`*^9, 3.9203897048981876`*^9, 3.920414497455768*^9, 
   3.920414791050913*^9, 3.920414836672717*^9, 3.9204151066105347`*^9, 
   3.9204151826834335`*^9, 3.920416821883622*^9, {3.920561320540961*^9, 
   3.9205613297718587`*^9}, 3.920561442381113*^9, 3.9205644312691965`*^9, 
   3.920564612474266*^9, 3.920634975062349*^9, 3.9219415529202194`*^9, 
   3.922023592152464*^9, 3.922109492838438*^9, 3.922726714453122*^9, 
   3.922893415670187*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r22a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r22", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205613326988707`*^9, 3.920561342490183*^9}, {
  3.920561444548642*^9, 3.920561446406717*^9}, {3.920564318098143*^9, 
  3.9205643181011634`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", "Ee", " ", "\[Lambda]"}], "-", 
     RowBox[{"2", " ", "Ee", " ", "\[Mu]V"}], "-", 
     RowBox[{"Em", " ", "\[Lambda]"}], "+", 
     RowBox[{"Em", " ", "\[Mu]V"}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.920561342912861*^9, 3.9205614467216377`*^9, 
  3.9205644313013897`*^9, 3.920564612509817*^9, 3.9206349750853467`*^9, 
  3.921941552951831*^9, 3.9220235921755867`*^9, 3.922109492861964*^9, 
  3.922726714500415*^9, 3.9228934156944256`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r22b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r22", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.920561350474886*^9, 3.920561362608398*^9}, {
  3.9205614487528315`*^9, 3.9205614510519094`*^9}, {3.9205643181101527`*^9, 
  3.920564318114143*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205613631784906`*^9, 3.9205614513492727`*^9, 
  3.920564431336119*^9, 3.9205646125443387`*^9, 3.92063497510135*^9, 
  3.9219415529740925`*^9, 3.922023592198572*^9, 3.9221094928819942`*^9, 
  3.9227267145360107`*^9, 3.9228934157192383`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r22c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r22", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205613649219103`*^9, 3.9205613746407785`*^9}, {
  3.920561453849375*^9, 3.920561456311395*^9}, {3.9205643181229477`*^9, 
  3.920564318124957*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "6"}], " ", "Ee", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "\[Lambda]"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9205613750656843`*^9, 3.920561456567341*^9, 
  3.920564431368521*^9, 3.920564612581576*^9, 3.920634975118373*^9, 
  3.9219415529980154`*^9, 3.922023592220655*^9, 3.922109492901573*^9, 
  3.9227267145681334`*^9, 3.9228934157402782`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r22d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r22", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205613806833715`*^9, 3.920561385273838*^9}, {
  3.9205614587169824`*^9, 3.920561460989748*^9}, {3.9205643181349516`*^9, 
  3.920564318137958*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920561385803705*^9, 3.9205614612508726`*^9, 
  3.9205644314017067`*^9, 3.9205646126146*^9, 3.9206349751348963`*^9, 
  3.9219415530235662`*^9, 3.9220235922442827`*^9, 3.9221094929222283`*^9, 
  3.922726714610161*^9, 3.9228934157649*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r22", "-", 
   RowBox[{"(", 
    RowBox[{"r22a", "+", 
     RowBox[{"r22b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r22c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r22d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205613932122884`*^9, 3.920561399578466*^9}, {
  3.9205614634736414`*^9, 3.920561469650752*^9}, {3.920564318144949*^9, 
  3.920564318153947*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205613998930855`*^9, 3.9205614700561285`*^9, 
  3.9205644314349318`*^9, 3.9205646126496*^9, 3.9206349751489067`*^9, 
  3.921941553048445*^9, 3.922023592265526*^9, 3.922109492943989*^9, 
  3.9227267146514654`*^9, 3.9228934157895393`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "23",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"vp\[Nu]", ",", " ", "sph"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", " ", "snh"}], "]"}], "Ee"], " ", 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
     RowBox[{"Ee", "+", "me"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, {3.9205553673026595`*^9, 
   3.9205553771381984`*^9}, {3.920555815307008*^9, 3.9205558247111835`*^9}, {
   3.92055616376282*^9, 3.9205561696292195`*^9}, {3.92055664499279*^9, 
   3.920556659604045*^9}, {3.9205568924162455`*^9, 3.920556901524226*^9}, {
   3.9205574687721844`*^9, 3.920557484577632*^9}, {3.920557665974047*^9, 
   3.920557671204971*^9}, {3.9205612090530167`*^9, 3.9205612557826195`*^9}, {
   3.9205614251714907`*^9, 3.9205614310450525`*^9}, {3.9205615104422884`*^9, 
   3.9205615429202642`*^9}, 3.9205643226654997`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r23", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Ee", " ", "E\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{"Ee", "+", "me"}], ")"}], 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"mN", 
         FractionBox["M21tot", 
          RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"vp\[Nu]", ",", "sph"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"vpe", ",", "snh"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"\[Sigma]", ",", "vpe"}], "]"}]}]}], "]"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.92056155721395*^9, 3.92056158045811*^9}, {
   3.9205643073173037`*^9, 3.920564322707634*^9}, 3.9205645736765385`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "Ee", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]c", "-", "1"}], ")"}], " ", "\[Lambda]"}], "+", 
        "\[Mu]V"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Em", "-", "me"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920561574094851*^9, 3.920561583905828*^9}, 
   3.9205644314684873`*^9, 3.920564612727897*^9, 3.920634975200904*^9, 
   3.921941553116991*^9, 3.9220235923283005`*^9, 3.9221094930320024`*^9, 
   3.922726714767708*^9, 3.9228934158884315`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r23a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r23", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205615962879972`*^9, 3.9205616067901955`*^9}, {
  3.920564322736828*^9, 3.9205643227399025`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "Ee", " ", 
      RowBox[{"(", 
       RowBox[{"\[Mu]V", "-", 
        RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Em", "-", "me"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.92056160725141*^9, 3.9205644314957933`*^9, 
  3.920564612759554*^9, 3.920634975226911*^9, 3.921941553152116*^9, 
  3.92202359235439*^9, 3.9221094931141205`*^9, 3.9227267148680086`*^9, 
  3.9228934159151545`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r23b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r23a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205616183228955`*^9, 3.9205616329717064`*^9}, {
  3.9205643227508955`*^9, 3.9205643227548923`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920561633335731*^9, 3.920564431529118*^9, 
  3.9205646127944903`*^9, 3.9206349752444363`*^9, 3.921941553173723*^9, 
  3.9220235923785515`*^9, 3.922109493135132*^9, 3.9227267149036646`*^9, 
  3.9228934159407845`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r23c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r23", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920561634494093*^9, 3.9205616436413956`*^9}, {
  3.920564322763896*^9, 3.920564322766905*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"6", " ", "Ee", " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.92056164412564*^9, 3.9205644315613995`*^9, 
  3.920564612824025*^9, 3.9206349752614346`*^9, 3.9219415531982317`*^9, 
  3.922023592400576*^9, 3.9221094931550875`*^9, 3.9227267150344114`*^9, 
  3.9228934159653215`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r23d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r23", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920561650413015*^9, 3.9205616536095533`*^9}, {
  3.9205643227749023`*^9, 3.920564322777347*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920561654138301*^9, 3.9205644315957007`*^9, 
  3.9205646128575153`*^9, 3.920634975281444*^9, 3.921941553222921*^9, 
  3.922023592422921*^9, 3.9221094931762524`*^9, 3.9227267151178064`*^9, 
  3.922893415988538*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r23", "-", 
   RowBox[{"(", 
    RowBox[{"r23a", "+", 
     RowBox[{"r23b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r23c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r23d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205616604538765`*^9, 3.9205616671329455`*^9}, {
  3.9205643227878838`*^9, 3.920564322797177*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205616674149513`*^9, 3.9205644316292305`*^9, 
  3.920564612892456*^9, 3.9206349752984505`*^9, 3.9219415532435503`*^9, 
  3.922023592440917*^9, 3.922109493201254*^9, 3.922726715158399*^9, 
  3.922893416014439*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "24",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"vp\[Nu]", ",", " ", "snh"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"vpe", ",", " ", "sph"}], "]"}], "Ee"], " ", 
    FractionBox[
     RowBox[{"S", "[", 
      RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
     RowBox[{"Ee", "+", "me"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.9205548089382815`*^9, 3.9205548255527325`*^9}, {
   3.9205550530851345`*^9, 3.9205550634467*^9}, {3.9205553673026595`*^9, 
   3.9205553771381984`*^9}, {3.920555815307008*^9, 3.9205558247111835`*^9}, {
   3.92055616376282*^9, 3.9205561696292195`*^9}, {3.92055664499279*^9, 
   3.920556659604045*^9}, {3.9205568924162455`*^9, 3.920556901524226*^9}, {
   3.9205574687721844`*^9, 3.920557484577632*^9}, {3.920557665974047*^9, 
   3.920557671204971*^9}, {3.9205612090530167`*^9, 3.9205612557826195`*^9}, {
   3.9205614251714907`*^9, 3.9205614310450525`*^9}, {3.9205615104422884`*^9, 
   3.9205615429202642`*^9}, {3.920561688512025*^9, 3.9205616976973934`*^9}, 
   3.920564327832423*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r24", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"Ee", " ", "E\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{"Ee", "+", "me"}], ")"}], 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"mN", 
         FractionBox["M21tot", 
          RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"vp\[Nu]", ",", "snh"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"vpe", ",", "sph"}], "]"}], 
         RowBox[{"S", "[", 
          RowBox[{"\[Sigma]", ",", "vpe"}], "]"}]}]}], "]"}]}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.92056155721395*^9, 3.92056158045811*^9}, {
   3.920561699926093*^9, 3.920561705716836*^9}, {3.9205643073276224`*^9, 
   3.920564327867846*^9}, 3.920564573711085*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "Ee", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]c", "-", "1"}], ")"}], " ", "\[Lambda]"}], "+", 
        "\[Mu]V"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Em", "-", "me"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920561574094851*^9, 3.920561583905828*^9}, 
   3.9205617064561834`*^9, 3.9205644317012134`*^9, 3.92056461295081*^9, 
   3.920634975359971*^9, 3.9219415533281236`*^9, 3.922023592493582*^9, 
   3.92210949329338*^9, 3.922726715259959*^9, 3.9228934161096244`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r24a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r24", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205615962879972`*^9, 3.9205616067901955`*^9}, {
  3.9205617089522977`*^9, 3.9205617117514544`*^9}, {3.920564327900241*^9, 
  3.9205643279031143`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "Ee", " ", 
      RowBox[{"(", 
       RowBox[{"\[Mu]V", "-", 
        RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Em", "-", "me"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.92056160725141*^9, 3.9205617123821883`*^9, 
  3.9205644317310057`*^9, 3.9205646129897985`*^9, 3.9206349753839808`*^9, 
  3.921941553360589*^9, 3.9220235925166087`*^9, 3.922109493376917*^9, 
  3.9227267153547554`*^9, 3.922893416242668*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r24b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r24a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205616183228955`*^9, 3.9205616329717064`*^9}, {
  3.920561714424182*^9, 3.9205617167370234`*^9}, {3.9205643279131165`*^9, 
  3.9205643279177685`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920561633335731*^9, 3.9205617170451794`*^9, 
  3.92056443176355*^9, 3.9205646130491548`*^9, 3.920634975405577*^9, 
  3.921941553390559*^9, 3.922023592570998*^9, 3.9221094934049187`*^9, 
  3.9227267153761964`*^9, 3.922893416268372*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r24c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r24", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920561634494093*^9, 3.9205616436413956`*^9}, {
  3.9205617185110693`*^9, 3.9205617208006644`*^9}, {3.920564327924765*^9, 
  3.9205643279265957`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"6", " ", "Ee", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "\[Lambda]"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.92056164412564*^9, 3.9205617211134233`*^9, 
  3.9205644317939873`*^9, 3.9205646130801945`*^9, 3.9206349754225807`*^9, 
  3.921941553412673*^9, 3.9220235925947943`*^9, 3.9221094934319334`*^9, 
  3.9227267154006047`*^9, 3.9228934162917767`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r24d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r24", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920561650413015*^9, 3.9205616536095533`*^9}, {
  3.9205617232902613`*^9, 3.920561725652983*^9}, {3.9205643279346266`*^9, 
  3.920564327936629*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920561654138301*^9, 3.920561725953397*^9, 
  3.9205644318268547`*^9, 3.9205646131128635`*^9, 3.9206349754434214`*^9, 
  3.9219415534409947`*^9, 3.922023592617197*^9, 3.922109493454447*^9, 
  3.9227267154253654`*^9, 3.922893416312171*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r24", "-", 
   RowBox[{"(", 
    RowBox[{"r24a", "+", 
     RowBox[{"r24b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r24c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r24d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205616604538765`*^9, 3.9205616671329455`*^9}, {
  3.9205617283046007`*^9, 3.9205617353163223`*^9}, {3.9205643279456277`*^9, 
  3.9205643279526243`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205616674149513`*^9, 3.9205617359360957`*^9, 
  3.9205644318628635`*^9, 3.9205646131472692`*^9, 3.920634975462346*^9, 
  3.9219415534620323`*^9, 3.9220235926412125`*^9, 3.9221094934814477`*^9, 
  3.9227267154503503`*^9, 3.922893416331847*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "25",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.920561807095892*^9, 3.920561834049821*^9}, 
   3.920564332318161*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r25", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["E\[Nu]", "2"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"vp\[Nu]", ",", "\[Sigma]"}], "]"}]}]}], "]"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205618478529673`*^9, 3.9205619091101527`*^9}, {
   3.920564307367135*^9, 3.920564332359206*^9}, 3.9205645737455006`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"Em", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "Ee"]}], "+", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], "Ee"], "+", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "me"}], "Ee"], "-", 
   FractionBox[
    RowBox[{"Em", " ", "\[Mu]V", " ", "me"}], "Ee"], "+", 
   RowBox[{
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "-", 
   RowBox[{"\[Lambda]", " ", "\[Mu]V", " ", "me"}], "-", 
   RowBox[{"\[Lambda]", " ", "me"}], "+", 
   RowBox[{"\[Mu]V", " ", "me"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920561875144084*^9, 3.920561911626808*^9}, 
   3.920564431897156*^9, 3.9205646132268496`*^9, 3.9206349755053463`*^9, 
   3.9219415535162535`*^9, 3.9220235926823874`*^9, 3.9221094935559864`*^9, 
   3.9227267155409265`*^9, 3.9228934164137435`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r25a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"r25", "/.", 
     RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "/.", " ", 
    RowBox[{
     FractionBox["1", "Ee"], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205619141102*^9, 3.920561933522922*^9}, {
  3.9205643323987494`*^9, 3.92056433240202*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", "me", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9205619340722113`*^9, 3.9205644319298105`*^9, 
  3.920564613256822*^9, 3.9206349755528755`*^9, 3.921941553541438*^9, 
  3.922023592704815*^9, 3.922109493585024*^9, 3.922726715564921*^9, 
  3.9228934164346313`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r25b", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "me"], 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r25", ",", 
      FractionBox["1", "Ee"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920561836735924*^9, 3.920561837454153*^9}, {
  3.9205619404887314`*^9, 3.920561953344215*^9}, {3.920564332414806*^9, 
  3.920564332417801*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "Em"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.920561953795285*^9, 3.920564431963958*^9, 
  3.9205646132908583`*^9, 3.9206349755718718`*^9, 3.921941553563593*^9, 
  3.922023592725814*^9, 3.9221094936060247`*^9, 3.9227267155855646`*^9, 
  3.9228934164530354`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r25c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r25", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205619685030336`*^9, 3.9205619782028527`*^9}, {
  3.9205643324238024`*^9, 3.9205643324254665`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920561978814479*^9, 3.9205644319933662`*^9, 
  3.9205646133235235`*^9, 3.920634975590869*^9, 3.921941553591329*^9, 
  3.92202359274655*^9, 3.9221094936336584`*^9, 3.9227267156085415`*^9, 
  3.9228934164743695`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r25d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r25", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920561985987732*^9, 3.9205619885068398`*^9}, {
  3.9205643324354935`*^9, 3.9205643324374957`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205619889923725`*^9, 3.920564432028322*^9, 
  3.9205646133564453`*^9, 3.920634975605872*^9, 3.9219415536152153`*^9, 
  3.922023592770776*^9, 3.9221094936881866`*^9, 3.922726715628889*^9, 
  3.9228934164935555`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r25", "-", 
   RowBox[{"(", 
    RowBox[{"r25a", "+", 
     RowBox[{"r25b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r25c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r25d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920561995838238*^9, 3.920562002299585*^9}, {
  3.9205643324454994`*^9, 3.920564332451496*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205620026229343`*^9, 3.920564432068096*^9, 
  3.920564613393447*^9, 3.9206349756228895`*^9, 3.9219415536400266`*^9, 
  3.9220235927908072`*^9, 3.9221094937100787`*^9, 3.922726715650141*^9, 
  3.9228934165149593`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "26",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.920561807095892*^9, 3.920561834049821*^9}, {
   3.9205620183735223`*^9, 3.9205620219278135`*^9}, 3.9205643367230372`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r26", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["E\[Nu]", "2"], 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"vp\[Nu]", ",", "\[Sigma]"}], "]"}]}]}], "]"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205618478529673`*^9, 3.9205619091101527`*^9}, {
   3.9205620256988816`*^9, 3.9205620302939897`*^9}, {3.920564307403133*^9, 
   3.920564336771036*^9}, 3.9205645737819023`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"Em", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "Ee"], "-", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "\[Mu]V", " ", "me"}], "Ee"], "+", 
   FractionBox[
    RowBox[{"Em", " ", "\[Lambda]", " ", "me"}], "Ee"], "-", 
   FractionBox[
    RowBox[{"Em", " ", "\[Mu]V", " ", "me"}], "Ee"], "-", 
   RowBox[{
    SuperscriptBox["\[Lambda]", "2"], " ", "me"}], "+", 
   RowBox[{"\[Lambda]", " ", "\[Mu]V", " ", "me"}], "-", 
   RowBox[{"\[Lambda]", " ", "me"}], "+", 
   RowBox[{"\[Mu]V", " ", "me"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.920561875144084*^9, 3.920561911626808*^9}, 
   3.920562031234126*^9, 3.9205644321024294`*^9, 3.920564613493745*^9, 
   3.92063497566741*^9, 3.9219415536833057`*^9, 3.9220235928408012`*^9, 
   3.9221094938111615`*^9, 3.9227267157332845`*^9, 3.922893416606638*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r26a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"r26", "/.", 
     RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "/.", " ", 
    RowBox[{
     FractionBox["1", "Ee"], "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205619141102*^9, 3.920561933522922*^9}, {
  3.920562033420697*^9, 3.9205620358765287`*^9}, {3.920564336812583*^9, 
  3.9205643368155937`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"-", "me"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9205619340722113`*^9, 3.92056203616543*^9, 
  3.920564432135461*^9, 3.920564613524577*^9, 3.9206349756874065`*^9, 
  3.9219415537212577`*^9, 3.922023592864333*^9, 3.9221094938456964`*^9, 
  3.9227267157545424`*^9, 3.9228934166340313`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r26b", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", "me"], 
    RowBox[{"Coefficient", "[", 
     RowBox[{"r26", ",", 
      FractionBox["1", "Ee"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920561836735924*^9, 3.920561837454153*^9}, {
  3.9205619404887314`*^9, 3.920561953344215*^9}, {3.9205620386855335`*^9, 
  3.920562041072077*^9}, {3.9205643368255806`*^9, 3.9205643368295765`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"Em", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "1"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.920561953795285*^9, 3.9205620413324127`*^9, 
  3.920564432168131*^9, 3.92056461356057*^9, 3.9206349757065563`*^9, 
  3.921941553746296*^9, 3.922023592888854*^9, 3.9221094938756914`*^9, 
  3.922726715777395*^9, 3.9228934166536484`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r26c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r26", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205619685030336`*^9, 3.9205619782028527`*^9}, {
  3.9205620438544474`*^9, 3.920562046068819*^9}, {3.9205643368375697`*^9, 
  3.920564336839693*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920561978814479*^9, 3.920562046314536*^9, 
  3.9205644322016077`*^9, 3.9205646135965357`*^9, 3.920634975724575*^9, 
  3.9219415537690334`*^9, 3.922023592911502*^9, 3.9221094939006014`*^9, 
  3.922726715813436*^9, 3.9228934166776476`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r26d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r26", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920561985987732*^9, 3.9205619885068398`*^9}, {
  3.92056204897015*^9, 3.9205620514904213`*^9}, {3.920564336848726*^9, 
  3.9205643368507233`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205619889923725`*^9, 3.920562051860299*^9, 
  3.9205644322300634`*^9, 3.920564613631827*^9, 3.920634975744092*^9, 
  3.921941553790165*^9, 3.9220235929320655`*^9, 3.9221094939246006`*^9, 
  3.9227267158337593`*^9, 3.9228934167023525`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r26", "-", 
   RowBox[{"(", 
    RowBox[{"r26a", "+", 
     RowBox[{"r26b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r26c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r26d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920561995838238*^9, 3.920562002299585*^9}, {
  3.9205620549747243`*^9, 3.9205620627912645`*^9}, {3.9205643368587217`*^9, 
  3.9205643368697205`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205620026229343`*^9, 3.920562063238325*^9, 
  3.9205644322679205`*^9, 3.9205646136665993`*^9, 3.9206349757650986`*^9, 
  3.921941553814188*^9, 3.9220235929571095`*^9, 3.922109493948146*^9, 
  3.9227267158578353`*^9, 3.92289341673204*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "27",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.920561807095892*^9, 3.920561834049821*^9}, {
   3.9205620183735223`*^9, 3.9205620219278135`*^9}, {3.920562289732447*^9, 
   3.9205622968703856`*^9}, 3.92056434059384*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r27", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["E\[Nu]", "2"], 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"mN", 
           FractionBox["M21tot", 
            RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], 
           RowBox[{"S", "[", 
            RowBox[{"snh", ",", "vp\[Nu]"}], "]"}]}]}], "]"}]}], "/.", 
       RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205618478529673`*^9, 3.9205619091101527`*^9}, {
   3.9205620256988816`*^9, 3.9205620302939897`*^9}, {3.9205623193816376`*^9, 
   3.9205623415807776`*^9}, 3.9205643074350395`*^9, 3.9205643406403675`*^9, 
   3.9205645738101244`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"2", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}], "+", 
   RowBox[{"2", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}], "+", 
   RowBox[{"2", " ", "Em", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205623272411537`*^9, 3.920562342064267*^9}, 
   3.920564432301244*^9, 3.9205646137063417`*^9, 3.9206349758054314`*^9, 
   3.9219415538584366`*^9, 3.922023592992643*^9, 3.9221094940341663`*^9, 
   3.922726715944372*^9, 3.9228934168251033`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r27a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r27", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205623490178556`*^9, 3.9205623591032853`*^9}, {
  3.9205643406783695`*^9, 3.9205643406815157`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "2"}], " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"Ee", "-", "Em"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9205623595581813`*^9, 3.9205644323345385`*^9, 
  3.920564613744031*^9, 3.920634975829445*^9, 3.9219415538887377`*^9, 
  3.9220235930146446`*^9, 3.922109494057068*^9, 3.922726715972176*^9, 
  3.9228934168513613`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r27b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r27a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205623669019327`*^9, 3.920562377400144*^9}, {
  3.9205643406907625`*^9, 3.9205643406937623`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920562377786338*^9, 3.9205644323683147`*^9, 
  3.92056461377584*^9, 3.9206349758525023`*^9, 3.921941553912809*^9, 
  3.9220235930376453`*^9, 3.9221094940951185`*^9, 3.92272671599921*^9, 
  3.922893416872061*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r27c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r27", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920562379326232*^9, 3.920562389948467*^9}, {
  3.920564340699288*^9, 3.920564340702036*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205623903459606`*^9, 3.9205644324043093`*^9, 
  3.9205646138123646`*^9, 3.920634975872489*^9, 3.9219415539398165`*^9, 
  3.922023593060658*^9, 3.9221094941243267`*^9, 3.922726716023272*^9, 
  3.9228934168932047`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r27d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r27", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920562395878196*^9, 3.920562398344772*^9}, {
  3.9205643407080326`*^9, 3.9205643407106323`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920562398810417*^9, 3.920564432436605*^9, 
  3.9205646138480177`*^9, 3.9206349758914976`*^9, 3.9219415539688334`*^9, 
  3.9220235930841837`*^9, 3.9221094941583753`*^9, 3.922726716045375*^9, 
  3.9228934169213276`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r27", "-", 
   RowBox[{"(", 
    RowBox[{"r27a", "+", 
     RowBox[{"r27b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r27c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r27d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205624049681225`*^9, 3.9205624128880825`*^9}, {
  3.9205643407196283`*^9, 3.9205643407286263`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205624136071615`*^9, 3.9205644324694433`*^9, 
  3.920564613890031*^9, 3.920634975914499*^9, 3.9219415539899335`*^9, 
  3.922023593109193*^9, 3.9221094941782904`*^9, 3.9227267160721073`*^9, 
  3.922893416947745*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "28",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.920561807095892*^9, 3.920561834049821*^9}, {
   3.9205620183735223`*^9, 3.9205620219278135`*^9}, {3.920562289732447*^9, 
   3.9205622968703856`*^9}, {3.9205624317474885`*^9, 3.920562438719881*^9}, {
   3.920562515262107*^9, 3.9205625154856396`*^9}, 3.920564344284956*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r28", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["E\[Nu]", "2"], "Ee", " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"\[Sigma]", ",", "vpe"}], "]"}]}]}], "]"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205618478529673`*^9, 3.9205619091101527`*^9}, {
   3.9205620256988816`*^9, 3.9205620302939897`*^9}, {3.9205623193816376`*^9, 
   3.9205623415807776`*^9}, {3.920562459685064*^9, 3.9205624996066523`*^9}, 
   3.920564307470905*^9, 3.9205643443360825`*^9, 3.920564573839519*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"2", " ", "Ee", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"2", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}], "-", 
   RowBox[{"2", " ", "Em", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "+", 
   RowBox[{"2", " ", "Em", " ", "\[Lambda]", " ", "\[Mu]V"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920562474799447*^9, 3.9205625001504264`*^9}, 
   3.9205644325034246`*^9, 3.9205646139305506`*^9, 3.9206349759570336`*^9, 
   3.9219415540361547`*^9, 3.922023593154455*^9, 3.922109494278818*^9, 
   3.9227267161888647`*^9, 3.92289341704572*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r28a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r28", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205625272444305`*^9, 3.9205625403614483`*^9}, {
  3.920564344376086*^9, 3.920564344379092*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"Ee", "-", "Em"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "-", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.920562540798213*^9, 3.920564432535572*^9, 
  3.92056461396309*^9, 3.920634975976035*^9, 3.9219415540597367`*^9, 
  3.9220235931775413`*^9, 3.922109494306823*^9, 3.9227267162160387`*^9, 
  3.922893417071511*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r28b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r28a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.920562543125697*^9, 3.920562551430914*^9}, {
  3.9205643443870983`*^9, 3.920564344390099*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920562551803994*^9, 3.9205644325688562`*^9, 
  3.920564613997099*^9, 3.9206349760076976`*^9, 3.9219415540879498`*^9, 
  3.922023593198312*^9, 3.922109494326847*^9, 3.922726716240594*^9, 
  3.922893417096465*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r28c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r28", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920562553328762*^9, 3.9205625623000736`*^9}, {
  3.9205643443961043`*^9, 3.9205643443984365`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205625627640114`*^9, 3.9205644326012535`*^9, 
  3.9205646140329514`*^9, 3.9206349760322857`*^9, 3.9219415541100726`*^9, 
  3.9220235932232523`*^9, 3.9221094943513546`*^9, 3.9227267162633963`*^9, 
  3.922893417115266*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r28d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r28", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205625639025993`*^9, 3.9205625711195927`*^9}, {
  3.920564344404459*^9, 3.9205643444074464`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920562571592678*^9, 3.9205644326344304`*^9, 
  3.920564614106536*^9, 3.9206349760492725`*^9, 3.921941554135198*^9, 
  3.9220235932422523`*^9, 3.9221094943703575`*^9, 3.922726716293287*^9, 
  3.922893417138488*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r28", "-", 
   RowBox[{"(", 
    RowBox[{"r28a", "+", 
     RowBox[{"r28b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r28c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r28d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205625796827593`*^9, 3.9205625878244658`*^9}, {
  3.920564344416436*^9, 3.9205643444264383`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920562588550949*^9, 3.920564432667873*^9, 
  3.920564614141343*^9, 3.9206349760816736`*^9, 3.921941554161322*^9, 
  3.9220235932656775`*^9, 3.9221094944013605`*^9, 3.9227267163180685`*^9, 
  3.9228934171985865`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "29",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "vpe"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "vpe"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.920561807095892*^9, 3.920561834049821*^9}, {
   3.9205620183735223`*^9, 3.9205620219278135`*^9}, {3.920562289732447*^9, 
   3.9205622968703856`*^9}, {3.9205626182349005`*^9, 3.9205626311909075`*^9}, 
   3.9205643519344625`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r29", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["Ee", "2"], 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"mN", 
           FractionBox["M21tot", 
            RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"sph", ",", "vpe"}], "]"}], 
           RowBox[{"S", "[", 
            RowBox[{"snh", ",", "vpe"}], "]"}]}]}], "]"}]}], "/.", 
       RowBox[{"\[Sigma]", "\[Rule]", "0"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205618478529673`*^9, 3.9205619091101527`*^9}, {
   3.9205620256988816`*^9, 3.9205620302939897`*^9}, {3.9205623193816376`*^9, 
   3.9205623415807776`*^9}, {3.9205626239864006`*^9, 3.9205626405796804`*^9}, 
   3.920564307510588*^9, 3.9205643519734635`*^9, 3.920564573872188*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"2", " ", "Ee", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "+", 
   RowBox[{"2", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9205623272411537`*^9, 3.920562342064267*^9}, 
   3.9205626410973196`*^9, 3.9205644327454753`*^9, 3.920564614178537*^9, 
   3.920634976126457*^9, 3.921941554199169*^9, 3.922023593306288*^9, 
   3.922109494442051*^9, 3.922726716409632*^9, 3.922893417291828*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r29a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r29", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205623490178556`*^9, 3.9205623591032853`*^9}, {
  3.9205626436349974`*^9, 3.9205626471275783`*^9}, {3.9205643520156345`*^9, 
  3.9205643520185566`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"2", " ", "Ee", " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9205623595581813`*^9, 3.920562648177699*^9, 
  3.920564432779152*^9, 3.920564614211586*^9, 3.9206349761549807`*^9, 
  3.9219415542213526`*^9, 3.9220235933260913`*^9, 3.92210949446807*^9, 
  3.922726716434887*^9, 3.922893417315313*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r29b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r29a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9205623669019327`*^9, 3.920562377400144*^9}, {
  3.9205626502957277`*^9, 3.9205626543089027`*^9}, {3.92056435203053*^9, 
  3.9205643520325255`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920562377786338*^9, 3.9205626547682505`*^9, 
  3.920564432817973*^9, 3.920564614245619*^9, 3.9206349761850214`*^9, 
  3.921941554248657*^9, 3.922023593354805*^9, 3.9221094944900713`*^9, 
  3.9227267164609118`*^9, 3.9228934173374047`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r29c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r29", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920562379326232*^9, 3.920562389948467*^9}, {
  3.9205626570576487`*^9, 3.9205626604932976`*^9}, {3.920564352039524*^9, 
  3.9205643520421343`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205623903459606`*^9, 3.920562660884981*^9, 
  3.9205644328512383`*^9, 3.920564614292001*^9, 3.9206349762110124`*^9, 
  3.9219415542748337`*^9, 3.9220235933793154`*^9, 3.922109494517948*^9, 
  3.9227267164851503`*^9, 3.922893417360503*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r29d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r29", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920562395878196*^9, 3.920562398344772*^9}, {
  3.9205626632638316`*^9, 3.920562666657528*^9}, {3.9205643520501285`*^9, 
  3.9205643520524073`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920562398810417*^9, 3.9205626670897365`*^9, 
  3.9205644328847*^9, 3.9205646143305206`*^9, 3.920634976231573*^9, 
  3.9219415543274193`*^9, 3.922023593405312*^9, 3.922109494538495*^9, 
  3.9227267165101795`*^9, 3.9228934173801374`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r29", "-", 
   RowBox[{"(", 
    RowBox[{"r29a", "+", 
     RowBox[{"r29b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r29c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r29d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205624049681225`*^9, 3.9205624128880825`*^9}, {
  3.920562669369911*^9, 3.9205626781159935`*^9}, {3.920564352061405*^9, 
  3.920564352068406*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205624136071615`*^9, 3.920562678576269*^9, 
  3.9205644329181366`*^9, 3.9205646143650045`*^9, 3.9206349762525744`*^9, 
  3.9219415543503304`*^9, 3.9220235934263134`*^9, 3.922109494559392*^9, 
  3.922726716536478*^9, 3.922893417404209*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "30",
 ": ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"sph", ",", "vpe"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"snh", ",", "vpe"}], "]"}], "Ee"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"S", "[", 
     RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
    RowBox[{"Ee", "+", "me"}]], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.920561807095892*^9, 3.920561834049821*^9}, {
   3.9205620183735223`*^9, 3.9205620219278135`*^9}, {3.920562289732447*^9, 
   3.9205622968703856`*^9}, {3.9205624317474885`*^9, 3.920562438719881*^9}, {
   3.920562515262107*^9, 3.9205625154856396`*^9}, {3.9205626974119062`*^9, 
   3.920562730328616*^9}, 3.920564356529739*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r30", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["Ee", "2"], 
       RowBox[{"(", 
        RowBox[{"Ee", "+", "me"}], ")"}], " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"mN", 
          FractionBox["M21tot", 
           RowBox[{"Ee", " ", "E\[Nu]"}]]}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"sph", ",", "vpe"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"snh", ",", "vpe"}], "]"}], 
          RowBox[{"S", "[", 
           RowBox[{"\[Sigma]", ",", "vpe"}], "]"}]}]}], "]"}]}], "/.", 
      RowBox[{"E\[Nu]", "\[Rule]", 
       RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205618478529673`*^9, 3.9205619091101527`*^9}, {
   3.9205620256988816`*^9, 3.9205620302939897`*^9}, {3.9205623193816376`*^9, 
   3.9205623415807776`*^9}, {3.920562459685064*^9, 3.9205624996066523`*^9}, {
   3.9205627107213726`*^9, 3.9205627372844534`*^9}, 3.9205643075435953`*^9, 
   3.920564356574727*^9, 3.9205645739071474`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"2", " ", "Ee", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}], "-", 
   RowBox[{"2", " ", "Ee", " ", "\[Lambda]", " ", "\[Mu]V"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.920562474799447*^9, 3.9205625001504264`*^9}, {
   3.9205627259932923`*^9, 3.9205627485672846`*^9}, 3.9205644329512167`*^9, 
   3.9205646144028363`*^9, 3.92063497628957*^9, 3.9219415543922205`*^9, 
   3.922023593468882*^9, 3.922109494651951*^9, 3.922726716631345*^9, 
   3.922893417494588*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r30a", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"r30", "/.", 
    RowBox[{"\[Beta]c", "\[Rule]", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205625272444305`*^9, 3.9205625403614483`*^9}, {
  3.920562752342517*^9, 3.9205627549253144`*^9}, {3.920564356613016*^9, 
  3.9205643566175313`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", "2"}], " ", "Ee", " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Lambda]", "+", "\[Mu]V"}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.920562540798213*^9, 3.9205627553669815`*^9, 
  3.9205644329845505`*^9, 3.920564614440643*^9, 3.920634976310561*^9, 
  3.921941554419337*^9, 3.9220235934888735`*^9, 3.9221094947150965`*^9, 
  3.922726716660132*^9, 3.922893417520032*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r30b", "=", 
  RowBox[{
   FractionBox["1", "me"], 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r30a", ",", 
     FractionBox["1", "Ee"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.920562543125697*^9, 3.920562551430914*^9}, {
  3.9205627571450725`*^9, 3.9205627618279943`*^9}, {3.9205643566283135`*^9, 
  3.920564356632313*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920562551803994*^9, 3.9205627623557878`*^9, 
  3.9205644330130544`*^9, 3.9205646144787426`*^9, 3.920634976328582*^9, 
  3.9219415544436193`*^9, 3.9220235935098724`*^9, 3.9221094947391024`*^9, 
  3.922726716679721*^9, 3.922893417542779*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r30c", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r30", ",", "\[Beta]c"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.920562553328762*^9, 3.9205625623000736`*^9}, {
  3.920562764472249*^9, 3.920562767733673*^9}, {3.920564356639308*^9, 
  3.920564356641312*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.9205625627640114`*^9, 3.9205627680960855`*^9, 
  3.9205644330472655`*^9, 3.920564614516116*^9, 3.9206349763581*^9, 
  3.9219415544695363`*^9, 3.922023593534875*^9, 3.9221094947646446`*^9, 
  3.9227267167016926`*^9, 3.9228934175664062`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r30d", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"r30", ",", 
     SuperscriptBox["\[Beta]c", "2"]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9205625639025993`*^9, 3.9205625711195927`*^9}, {
  3.9205627698620963`*^9, 3.9205627728796787`*^9}, {3.9205643566513124`*^9, 
  3.9205643566533103`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920562571592678*^9, 3.9205627732208652`*^9, 
  3.920564433085121*^9, 3.920564614554932*^9, 3.920634976385105*^9, 
  3.9219415544958677`*^9, 3.922023593587947*^9, 3.9221094947896495`*^9, 
  3.9227267167265973`*^9, 3.9228934175919886`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"r30", "-", 
   RowBox[{"(", 
    RowBox[{"r30a", "+", 
     RowBox[{"r30b", " ", 
      FractionBox["me", "Ee"]}], "+", 
     RowBox[{"r30c", " ", "\[Beta]c"}], "+", 
     RowBox[{"r30d", " ", 
      SuperscriptBox["\[Beta]c", "2"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9205625796827593`*^9, 3.9205625878244658`*^9}, {
  3.9205627753193398`*^9, 3.9205627846081843`*^9}, {3.9205643566613116`*^9, 
  3.9205643566713085`*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{3.920562588550949*^9, 3.920562784945197*^9, 
  3.9205644331181283`*^9, 3.9205646145888367`*^9, 3.9206349764071035`*^9, 
  3.9219415545190163`*^9, 3.9220235936097064`*^9, 3.92210949480879*^9, 
  3.922726716747405*^9, 3.922893417615987*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check completeness", "Subsubsection",
 CellChangeTimes->{{3.9205656148862886`*^9, 3.920565634991116*^9}, {
  3.9228934123880944`*^9, 3.922893415817206*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "that", " ", "the", " ", "30", " ", "structures", " ", 
   "above", " ", "fully", " ", "describe", " ", "the", " ", "recoil", " ", 
   "corrections"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.922893433575746*^9, 3.9228934600393496`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["M21tot", 
        RowBox[{"Ee", " ", "E\[Nu]"}]], "-", 
       RowBox[{
        FractionBox["1", "mN"], 
        RowBox[{"(", 
         RowBox[{"r1", "+", 
          RowBox[{"r2", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"snh", ",", "vpe"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r3", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
          RowBox[{"r4", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r5", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
          RowBox[{"r6", " ", 
           RowBox[{"S", "[", 
            RowBox[{"\[Sigma]", ",", "snh"}], "]"}]}], "+", 
          RowBox[{"r7", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
            RowBox[{"Ee", "+", "me"}]], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"snh", ",", "vpe"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r8", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], "Ee"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
          RowBox[{"r9", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"sph", ",", "vpe"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r10", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
          RowBox[{"r11", " ", 
           RowBox[{"S", "[", 
            RowBox[{"sph", ",", "\[Sigma]"}], "]"}]}], "+", 
          RowBox[{"r12", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
            RowBox[{"Ee", "+", "me"}]], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"sph", ",", "vpe"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r13", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], "Ee"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
          RowBox[{"r14", " ", 
           RowBox[{"S", "[", 
            RowBox[{"snh", ",", "sph"}], "]"}]}], "+", 
          RowBox[{"r15", " ", 
           RowBox[{"S", "[", 
            RowBox[{"snh", ",", "sph"}], "]"}], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r16", " ", 
           RowBox[{"S", "[", 
            RowBox[{"snh", ",", "sph"}], "]"}], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
          RowBox[{"r17", " ", 
           RowBox[{"S", "[", 
            RowBox[{"\[Sigma]", ",", "sph"}], "]"}], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
          RowBox[{"r18", " ", 
           RowBox[{"S", "[", 
            RowBox[{"\[Sigma]", ",", "snh"}], "]"}], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
          RowBox[{"r19", " ", 
           RowBox[{"S", "[", 
            RowBox[{"\[Sigma]", ",", "sph"}], "]"}], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"vpe", ",", "snh"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r20", " ", 
           RowBox[{"S", "[", 
            RowBox[{"\[Sigma]", ",", "snh"}], "]"}], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"vpe", ",", "sph"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r21", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"vp\[Nu]", ",", "sph"}], "]"}], "E\[Nu]"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"vpe", ",", "snh"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r22", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"vp\[Nu]", ",", "snh"}], "]"}], "E\[Nu]"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"vpe", ",", "sph"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r23", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"vp\[Nu]", ",", "sph"}], "]"}], "E\[Nu]"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"vpe", ",", "snh"}], "]"}], "Ee"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
            RowBox[{"Ee", "+", "me"}]]}], "+", 
          RowBox[{"r24", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"vp\[Nu]", ",", "snh"}], "]"}], "E\[Nu]"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"vpe", ",", "sph"}], "]"}], "Ee"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
            RowBox[{"Ee", "+", "me"}]]}], "+", 
          RowBox[{"r25", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
          RowBox[{"r26", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
          RowBox[{"r27", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"]}], "+", 
          RowBox[{"r28", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"sph", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"snh", ",", "vp\[Nu]"}], "]"}], "E\[Nu]"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r29", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"sph", ",", "vpe"}], "]"}], "Ee"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"snh", ",", "vpe"}], "]"}], "Ee"]}], "+", 
          RowBox[{"r30", " ", 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"sph", ",", "vpe"}], "]"}], "Ee"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"snh", ",", "vpe"}], "]"}], "Ee"], 
           FractionBox[
            RowBox[{"S", "[", 
             RowBox[{"\[Sigma]", ",", "vpe"}], "]"}], 
            RowBox[{"Ee", "+", "me"}]]}]}], ")"}]}]}], ")"}], "/.", 
     RowBox[{"E\[Nu]", "\[Rule]", 
      RowBox[{"Em", "-", "Ee"}]}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.920416411041231*^9, 3.920416567166419*^9}, {
   3.9204165979513216`*^9, 3.920416649142892*^9}, {3.920416683717615*^9, 
   3.920416802108637*^9}, {3.9204168736135283`*^9, 3.9204168796013255`*^9}, {
   3.920562811680026*^9, 3.920562816438108*^9}, {3.920563203844878*^9, 
   3.920563858449643*^9}, 3.9205640729383984`*^9, {3.9205642337822723`*^9, 
   3.9205643566883106`*^9}, 3.9205645739515085`*^9, {3.9205647952710533`*^9, 
   3.9205648005769043`*^9}, {3.920565599004731*^9, 3.920565602775131*^9}}],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9205646149646845`*^9, {3.9205647975956106`*^9, 3.920564801602248*^9}, {
   3.9205655998785896`*^9, 3.920565603451197*^9}, 3.9206349771890697`*^9, 
   3.9219415553738976`*^9, 3.9220235944040647`*^9, 3.922109495695655*^9, 
   3.9227267175114484`*^9, 3.92289346365959*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{1264, 629},
WindowMargins->{{-3, Automatic}, {Automatic, 30}},
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3498, 68, 292, "Input"],
Cell[4059, 90, 1657, 37, 132, "Input"],
Cell[CellGroupData[{
Cell[5741, 131, 148, 3, 31, "Input"],
Cell[5892, 136, 1048, 20, 21, "Message"],
Cell[CellGroupData[{
Cell[6965, 160, 642, 10, 43, "Print"],
Cell[7610, 172, 646, 10, 62, "Print"],
Cell[8259, 184, 665, 10, 23, "Print"],
Cell[8927, 196, 652, 10, 23, "Print"],
Cell[9582, 208, 662, 10, 62, "Print"],
Cell[10247, 220, 920, 17, 23, "Print"],
Cell[11170, 239, 880, 16, 62, "Print"],
Cell[12053, 257, 1185, 17, 271, "Print"],
Cell[13241, 276, 659, 10, 62, "Print"],
Cell[13903, 288, 790, 14, 23, "Print"],
Cell[14696, 304, 846, 15, 23, "Print"],
Cell[15545, 321, 874, 16, 23, "Print"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16468, 343, 136, 2, 25, "Input"],
Cell[CellGroupData[{
Cell[16629, 349, 862, 15, 23, "Print"],
Cell[17494, 366, 888, 16, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18431, 388, 126, 2, 31, "Input"],
Cell[18560, 392, 524, 8, 23, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19121, 405, 145, 2, 70, "Section"],
Cell[19269, 409, 3617, 94, 137, "Input"],
Cell[22889, 505, 1404, 39, 80, "Input"],
Cell[24296, 546, 6767, 204, 293, "Input"],
Cell[31066, 752, 368, 10, 97, "Input"],
Cell[31437, 764, 455, 8, 31, "Input"],
Cell[31895, 774, 1004, 34, 141, "Input"],
Cell[32902, 810, 210, 5, 31, "Input"],
Cell[33115, 817, 1200, 35, 31, "Input"],
Cell[34318, 854, 951, 21, 52, "Input"],
Cell[35272, 877, 3169, 85, 174, "Input"],
Cell[38444, 964, 397, 9, 31, "Input"],
Cell[38844, 975, 349, 9, 53, "Input"],
Cell[39196, 986, 310, 6, 31, "Input"],
Cell[39509, 994, 570, 16, 53, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40116, 1015, 279, 7, 72, "Section"],
Cell[40398, 1024, 303, 7, 31, "Input"],
Cell[CellGroupData[{
Cell[40726, 1035, 337, 6, 31, "Input"],
Cell[41066, 1043, 17101, 456, 254, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58204, 1504, 705, 19, 54, "Input"],
Cell[58912, 1525, 697, 13, 32, "Output"]
}, Open  ]],
Cell[59624, 1541, 516, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[60165, 1558, 597, 16, 54, "Input"],
Cell[60765, 1576, 524, 9, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61326, 1590, 510, 14, 54, "Input"],
Cell[61839, 1606, 581, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62457, 1622, 521, 14, 54, "Input"],
Cell[62981, 1638, 570, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63588, 1654, 697, 20, 54, "Input"],
Cell[64288, 1676, 592, 13, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64917, 1694, 521, 14, 54, "Input"],
Cell[65441, 1710, 603, 13, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66081, 1728, 688, 19, 54, "Input"],
Cell[66772, 1749, 521, 9, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67330, 1763, 410, 11, 54, "Input"],
Cell[67743, 1776, 595, 12, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68375, 1793, 592, 17, 54, "Input"],
Cell[68970, 1812, 564, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69571, 1827, 490, 13, 54, "Input"],
Cell[70064, 1842, 496, 8, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70597, 1855, 622, 18, 54, "Input"],
Cell[71222, 1875, 588, 12, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71847, 1892, 487, 13, 54, "Input"],
Cell[72337, 1907, 463, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72837, 1919, 516, 14, 54, "Input"],
Cell[73356, 1935, 570, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73963, 1951, 524, 14, 54, "Input"],
Cell[74490, 1967, 581, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75108, 1983, 417, 11, 54, "Input"],
Cell[75528, 1996, 633, 13, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76198, 2014, 604, 17, 54, "Input"],
Cell[76805, 2033, 594, 12, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77436, 2050, 495, 13, 54, "Input"],
Cell[77934, 2065, 465, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78436, 2077, 561, 15, 54, "Input"],
Cell[79000, 2094, 564, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79601, 2109, 493, 13, 54, "Input"],
Cell[80097, 2124, 472, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80606, 2136, 546, 16, 54, "Input"],
Cell[81155, 2154, 528, 9, 32, "Output"]
}, Open  ]],
Cell[81698, 2166, 233, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[81956, 2175, 559, 15, 54, "Input"],
Cell[82518, 2192, 518, 9, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83073, 2206, 608, 18, 54, "Input"],
Cell[83684, 2226, 516, 9, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84237, 2240, 486, 14, 54, "Input"],
Cell[84726, 2256, 599, 13, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85362, 2274, 622, 17, 54, "Input"],
Cell[85987, 2293, 521, 9, 32, "Output"]
}, Open  ]],
Cell[86523, 2305, 516, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[87064, 2320, 480, 13, 54, "Input"],
Cell[87547, 2335, 621, 13, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88205, 2353, 478, 13, 54, "Input"],
Cell[88686, 2368, 627, 13, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89350, 2386, 470, 13, 54, "Input"],
Cell[89823, 2401, 476, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90336, 2413, 474, 13, 54, "Input"],
Cell[90813, 2428, 466, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91316, 2440, 559, 15, 54, "Input"],
Cell[91878, 2457, 563, 10, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92478, 2472, 561, 15, 54, "Input"],
Cell[93042, 2489, 575, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93654, 2505, 624, 18, 54, "Input"],
Cell[94281, 2525, 554, 11, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94872, 2541, 626, 18, 54, "Input"],
Cell[95501, 2561, 590, 12, 30, "Output"]
}, Open  ]],
Cell[96106, 2576, 424, 10, 31, "Input"],
Cell[CellGroupData[{
Cell[96555, 2590, 6777, 203, 395, "Input"],
Cell[103335, 2795, 487, 7, 30, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[103871, 2808, 481, 10, 58, "Section"],
Cell[104355, 2820, 268, 6, 31, "Input"],
Cell[104626, 2828, 909, 25, 50, "Input"],
Cell[105538, 2855, 840, 20, 54, "Input"],
Cell[106381, 2877, 961, 21, 52, "Input"],
Cell[107345, 2900, 1023, 22, 31, "Input"],
Cell[108371, 2924, 372, 9, 31, "Input"],
Cell[108746, 2935, 223, 5, 31, "Input"],
Cell[108972, 2942, 1081, 27, 58, "Input"],
Cell[110056, 2971, 723, 18, 31, "Input"],
Cell[CellGroupData[{
Cell[110804, 2993, 120, 2, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[110949, 2999, 747, 19, 54, "Input"],
Cell[111699, 3020, 1789, 40, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113525, 3065, 533, 12, 53, "Input"],
Cell[114061, 3079, 944, 21, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115042, 3105, 436, 10, 53, "Input"],
Cell[115481, 3117, 678, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116196, 3136, 328, 7, 31, "Input"],
Cell[116527, 3145, 751, 15, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117315, 3165, 357, 8, 34, "Input"],
Cell[117675, 3175, 517, 11, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118229, 3191, 430, 11, 51, "Input"],
Cell[118662, 3204, 317, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[119028, 3215, 295, 9, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[119348, 3228, 760, 20, 54, "Input"],
Cell[120111, 3250, 1217, 30, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121365, 3285, 318, 7, 31, "Input"],
Cell[121686, 3294, 918, 24, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122641, 3323, 250, 7, 53, "Input"],
Cell[122894, 3332, 291, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123222, 3342, 325, 7, 31, "Input"],
Cell[123550, 3351, 576, 13, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124163, 3369, 215, 5, 34, "Input"],
Cell[124381, 3376, 293, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124711, 3386, 483, 12, 51, "Input"],
Cell[125197, 3400, 341, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[125587, 3411, 305, 9, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[125917, 3424, 797, 21, 54, "Input"],
Cell[126717, 3447, 1767, 40, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128521, 3492, 350, 9, 53, "Input"],
Cell[128874, 3503, 801, 21, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129712, 3529, 394, 10, 53, "Input"],
Cell[130109, 3541, 583, 13, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130729, 3559, 275, 6, 31, "Input"],
Cell[131007, 3567, 686, 16, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131730, 3588, 215, 5, 34, "Input"],
Cell[131948, 3595, 322, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132307, 3605, 474, 12, 51, "Input"],
Cell[132784, 3619, 340, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[133173, 3630, 353, 10, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[133551, 3644, 964, 23, 54, "Input"],
Cell[134518, 3669, 3565, 91, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138120, 3765, 269, 6, 31, "Input"],
Cell[138392, 3773, 764, 19, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139193, 3797, 253, 7, 53, "Input"],
Cell[139449, 3806, 324, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139810, 3816, 325, 7, 31, "Input"],
Cell[140138, 3825, 1066, 25, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141241, 3855, 352, 8, 34, "Input"],
Cell[141596, 3865, 640, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142273, 3884, 474, 12, 51, "Input"],
Cell[142750, 3898, 373, 6, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[143172, 3910, 407, 10, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[143604, 3924, 740, 20, 54, "Input"],
Cell[144347, 3946, 918, 20, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145302, 3971, 354, 9, 53, "Input"],
Cell[145659, 3982, 537, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146233, 3999, 340, 9, 53, "Input"],
Cell[146576, 4010, 460, 8, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147073, 4023, 273, 6, 31, "Input"],
Cell[147349, 4031, 482, 11, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147868, 4047, 215, 5, 34, "Input"],
Cell[148086, 4054, 319, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148442, 4064, 430, 11, 51, "Input"],
Cell[148875, 4077, 317, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[149241, 4088, 425, 10, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[149691, 4102, 623, 17, 54, "Input"],
Cell[150317, 4121, 1254, 26, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151608, 4152, 354, 9, 53, "Input"],
Cell[151965, 4163, 528, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152530, 4180, 342, 9, 53, "Input"],
Cell[152875, 4191, 516, 11, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153428, 4207, 224, 5, 31, "Input"],
Cell[153655, 4214, 548, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154240, 4233, 251, 6, 34, "Input"],
Cell[154494, 4241, 299, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154830, 4251, 379, 10, 51, "Input"],
Cell[155212, 4263, 297, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[155558, 4274, 630, 17, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[156213, 4295, 905, 24, 54, "Input"],
Cell[157121, 4321, 1561, 29, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158719, 4355, 220, 5, 31, "Input"],
Cell[158942, 4362, 910, 25, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159889, 4392, 250, 7, 53, "Input"],
Cell[160142, 4401, 324, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160503, 4411, 224, 5, 31, "Input"],
Cell[160730, 4418, 514, 13, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161281, 4436, 255, 6, 34, "Input"],
Cell[161539, 4444, 318, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161894, 4454, 377, 10, 51, "Input"],
Cell[162274, 4466, 294, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[162617, 4477, 426, 13, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[163068, 4494, 780, 21, 54, "Input"],
Cell[163851, 4517, 3321, 88, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167209, 4610, 220, 5, 31, "Input"],
Cell[167432, 4617, 748, 19, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168217, 4641, 251, 7, 53, "Input"],
Cell[168471, 4650, 324, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168832, 4660, 228, 5, 31, "Input"],
Cell[169063, 4667, 757, 17, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169857, 4689, 215, 5, 34, "Input"],
Cell[170075, 4696, 316, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170428, 4706, 377, 10, 51, "Input"],
Cell[170808, 4718, 289, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[171146, 4729, 323, 10, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[171494, 4743, 756, 20, 54, "Input"],
Cell[172253, 4765, 1048, 28, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173338, 4798, 271, 6, 31, "Input"],
Cell[173612, 4806, 794, 22, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174443, 4833, 300, 8, 53, "Input"],
Cell[174746, 4843, 314, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175097, 4853, 279, 6, 31, "Input"],
Cell[175379, 4861, 492, 13, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175908, 4879, 301, 7, 34, "Input"],
Cell[176212, 4888, 295, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176544, 4898, 427, 11, 51, "Input"],
Cell[176974, 4911, 291, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[177314, 4922, 414, 12, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[177753, 4938, 821, 21, 54, "Input"],
Cell[178577, 4961, 1726, 38, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180340, 5004, 353, 9, 53, "Input"],
Cell[180696, 5015, 803, 21, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181536, 5041, 341, 9, 53, "Input"],
Cell[181880, 5052, 468, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182385, 5067, 281, 6, 31, "Input"],
Cell[182669, 5075, 607, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183313, 5094, 308, 7, 34, "Input"],
Cell[183624, 5103, 314, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183975, 5113, 433, 11, 51, "Input"],
Cell[184411, 5126, 315, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[184775, 5137, 441, 12, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[185241, 5153, 847, 20, 54, "Input"],
Cell[186091, 5175, 1521, 30, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187649, 5210, 409, 10, 53, "Input"],
Cell[188061, 5222, 574, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188672, 5241, 391, 10, 53, "Input"],
Cell[189066, 5253, 468, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189571, 5268, 330, 7, 31, "Input"],
Cell[189904, 5277, 497, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190438, 5294, 359, 8, 34, "Input"],
Cell[190800, 5304, 321, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191158, 5314, 432, 11, 51, "Input"],
Cell[191593, 5327, 297, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[191939, 5338, 514, 19, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[192478, 5361, 851, 23, 54, "Input"],
Cell[193332, 5386, 1219, 34, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194588, 5425, 271, 6, 31, "Input"],
Cell[194862, 5433, 911, 26, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195810, 5464, 343, 9, 53, "Input"],
Cell[196156, 5475, 295, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196488, 5485, 279, 6, 31, "Input"],
Cell[196770, 5493, 475, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197282, 5510, 308, 7, 34, "Input"],
Cell[197593, 5519, 297, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197927, 5529, 427, 11, 51, "Input"],
Cell[198357, 5542, 290, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[198696, 5553, 542, 18, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[199263, 5575, 852, 22, 54, "Input"],
Cell[200118, 5599, 3343, 89, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203498, 5693, 273, 6, 31, "Input"],
Cell[203774, 5701, 749, 20, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204560, 5726, 308, 8, 53, "Input"],
Cell[204871, 5736, 289, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205197, 5746, 283, 6, 31, "Input"],
Cell[205483, 5754, 745, 18, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206265, 5777, 302, 7, 34, "Input"],
Cell[206570, 5786, 295, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206902, 5796, 431, 11, 51, "Input"],
Cell[207336, 5809, 297, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[207682, 5820, 394, 12, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[208101, 5836, 845, 21, 54, "Input"],
Cell[208949, 5859, 1167, 25, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210153, 5889, 354, 9, 53, "Input"],
Cell[210510, 5900, 429, 11, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210976, 5916, 343, 9, 53, "Input"],
Cell[211322, 5927, 435, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211794, 5942, 281, 6, 31, "Input"],
Cell[212078, 5950, 299, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212414, 5960, 306, 7, 34, "Input"],
Cell[212723, 5969, 413, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213173, 5984, 435, 11, 51, "Input"],
Cell[213611, 5997, 288, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[213948, 6008, 623, 20, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[214596, 6032, 816, 21, 54, "Input"],
Cell[215415, 6055, 1853, 46, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217305, 6106, 269, 6, 31, "Input"],
Cell[217577, 6114, 418, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218032, 6129, 303, 8, 53, "Input"],
Cell[218338, 6139, 289, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218664, 6149, 283, 6, 31, "Input"],
Cell[218950, 6157, 498, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219485, 6174, 308, 7, 34, "Input"],
Cell[219796, 6183, 513, 13, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220346, 6201, 435, 11, 51, "Input"],
Cell[220784, 6214, 292, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[221125, 6225, 678, 20, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[221828, 6249, 825, 21, 54, "Input"],
Cell[222656, 6272, 850, 18, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223543, 6295, 273, 6, 31, "Input"],
Cell[223819, 6303, 415, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224271, 6318, 306, 8, 53, "Input"],
Cell[224580, 6328, 297, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224914, 6338, 275, 6, 31, "Input"],
Cell[225192, 6346, 433, 11, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225662, 6362, 306, 7, 34, "Input"],
Cell[225971, 6371, 293, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226301, 6381, 435, 11, 51, "Input"],
Cell[226739, 6394, 291, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[227079, 6405, 725, 21, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[227829, 6430, 880, 22, 54, "Input"],
Cell[228712, 6454, 1396, 27, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230145, 6486, 356, 9, 53, "Input"],
Cell[230504, 6497, 542, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231083, 6516, 345, 9, 53, "Input"],
Cell[231431, 6527, 450, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231918, 6542, 279, 6, 31, "Input"],
Cell[232200, 6550, 405, 9, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232642, 6564, 304, 7, 34, "Input"],
Cell[232949, 6573, 291, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233277, 6583, 435, 11, 51, "Input"],
Cell[233715, 6596, 291, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[234055, 6607, 777, 22, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[234857, 6633, 929, 22, 54, "Input"],
Cell[235789, 6657, 1416, 28, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237242, 6690, 403, 10, 53, "Input"],
Cell[237648, 6702, 567, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238252, 6721, 396, 10, 53, "Input"],
Cell[238651, 6733, 471, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239159, 6748, 331, 7, 31, "Input"],
Cell[239493, 6757, 425, 9, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239955, 6771, 358, 8, 34, "Input"],
Cell[240316, 6781, 321, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240674, 6791, 482, 12, 51, "Input"],
Cell[241159, 6805, 310, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[241518, 6816, 819, 22, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[242362, 6842, 773, 20, 54, "Input"],
Cell[243138, 6864, 830, 16, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244005, 6885, 269, 6, 31, "Input"],
Cell[244277, 6893, 484, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244798, 6910, 305, 8, 53, "Input"],
Cell[245106, 6920, 291, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245434, 6930, 242, 5, 31, "Input"],
Cell[245679, 6937, 291, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246007, 6947, 272, 6, 34, "Input"],
Cell[246282, 6955, 291, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246610, 6965, 433, 11, 51, "Input"],
Cell[247046, 6978, 288, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[247383, 6989, 869, 23, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[248277, 7016, 825, 21, 54, "Input"],
Cell[249105, 7039, 853, 17, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249995, 7061, 321, 7, 31, "Input"],
Cell[250319, 7070, 511, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250867, 7087, 356, 9, 53, "Input"],
Cell[251226, 7098, 311, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251574, 7108, 293, 6, 31, "Input"],
Cell[251870, 7116, 317, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252224, 7126, 323, 7, 34, "Input"],
Cell[252550, 7135, 316, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252903, 7145, 484, 12, 51, "Input"],
Cell[253390, 7159, 317, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[253756, 7170, 954, 25, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[254735, 7199, 882, 22, 54, "Input"],
Cell[255620, 7223, 1112, 26, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256769, 7254, 273, 6, 31, "Input"],
Cell[257045, 7262, 590, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257672, 7281, 301, 8, 53, "Input"],
Cell[257976, 7291, 295, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258308, 7301, 283, 6, 31, "Input"],
Cell[258594, 7309, 421, 9, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259052, 7323, 306, 7, 34, "Input"],
Cell[259361, 7332, 293, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259691, 7342, 435, 11, 51, "Input"],
Cell[260129, 7355, 293, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[260471, 7366, 1006, 25, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[261502, 7395, 934, 23, 54, "Input"],
Cell[262439, 7420, 1130, 27, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263606, 7452, 320, 7, 31, "Input"],
Cell[263929, 7461, 618, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264584, 7480, 354, 9, 53, "Input"],
Cell[264941, 7491, 318, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265296, 7501, 330, 7, 31, "Input"],
Cell[265629, 7510, 444, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266110, 7525, 357, 8, 34, "Input"],
Cell[266470, 7535, 313, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266820, 7545, 482, 12, 51, "Input"],
Cell[267305, 7559, 315, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[267669, 7570, 1210, 31, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[268904, 7605, 869, 23, 54, "Input"],
Cell[269776, 7630, 822, 23, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270635, 7658, 273, 6, 31, "Input"],
Cell[270911, 7666, 706, 20, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271654, 7691, 308, 8, 53, "Input"],
Cell[271965, 7701, 293, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272295, 7711, 277, 6, 31, "Input"],
Cell[272575, 7719, 403, 8, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273015, 7732, 306, 7, 34, "Input"],
Cell[273324, 7741, 291, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273652, 7751, 435, 11, 51, "Input"],
Cell[274090, 7764, 291, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[274430, 7775, 1260, 32, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[275715, 7811, 917, 24, 54, "Input"],
Cell[276635, 7837, 842, 23, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277514, 7865, 326, 7, 31, "Input"],
Cell[277843, 7874, 733, 20, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278613, 7899, 359, 9, 53, "Input"],
Cell[278975, 7910, 312, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279324, 7920, 332, 7, 31, "Input"],
Cell[279659, 7929, 432, 9, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280128, 7943, 357, 8, 34, "Input"],
Cell[280488, 7953, 315, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280840, 7963, 490, 12, 51, "Input"],
Cell[281333, 7977, 321, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[281703, 7988, 500, 18, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[282228, 8010, 802, 21, 54, "Input"],
Cell[283033, 8033, 910, 21, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283980, 8059, 354, 9, 53, "Input"],
Cell[284337, 8070, 444, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[284818, 8085, 390, 10, 53, "Input"],
Cell[285211, 8097, 465, 11, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285713, 8113, 283, 6, 31, "Input"],
Cell[285999, 8121, 292, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286328, 8131, 308, 7, 34, "Input"],
Cell[286639, 8140, 293, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286969, 8150, 431, 11, 51, "Input"],
Cell[287403, 8163, 295, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[287747, 8174, 552, 18, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[288324, 8196, 856, 22, 54, "Input"],
Cell[289183, 8220, 905, 20, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290125, 8245, 406, 10, 53, "Input"],
Cell[290534, 8257, 513, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291084, 8274, 442, 10, 53, "Input"],
Cell[291529, 8286, 465, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292031, 8301, 332, 7, 31, "Input"],
Cell[292366, 8310, 315, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292718, 8320, 356, 8, 34, "Input"],
Cell[293077, 8330, 317, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293431, 8340, 486, 12, 51, "Input"],
Cell[293920, 8354, 316, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[294285, 8365, 596, 19, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[294906, 8388, 988, 25, 54, "Input"],
Cell[295897, 8415, 643, 14, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296577, 8434, 275, 6, 31, "Input"],
Cell[296855, 8442, 476, 11, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297368, 8458, 306, 8, 53, "Input"],
Cell[297677, 8468, 289, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298003, 8478, 275, 6, 31, "Input"],
Cell[298281, 8486, 295, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298613, 8496, 306, 7, 34, "Input"],
Cell[298922, 8505, 295, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299254, 8515, 437, 11, 51, "Input"],
Cell[299694, 8528, 293, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[300036, 8539, 874, 27, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[300935, 8570, 1044, 25, 54, "Input"],
Cell[301982, 8597, 621, 13, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302640, 8615, 271, 6, 31, "Input"],
Cell[302914, 8623, 452, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303403, 8638, 302, 8, 53, "Input"],
Cell[303708, 8648, 289, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304034, 8658, 281, 6, 31, "Input"],
Cell[304318, 8666, 299, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304654, 8676, 308, 7, 34, "Input"],
Cell[304965, 8685, 291, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305293, 8695, 435, 11, 51, "Input"],
Cell[305731, 8708, 293, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[306073, 8719, 637, 20, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[306735, 8743, 1022, 25, 54, "Input"],
Cell[307760, 8770, 491, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308288, 8785, 328, 7, 31, "Input"],
Cell[308619, 8794, 426, 8, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309082, 8807, 356, 9, 53, "Input"],
Cell[309441, 8818, 315, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309793, 8828, 330, 7, 31, "Input"],
Cell[310126, 8837, 317, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310480, 8847, 357, 8, 34, "Input"],
Cell[310840, 8857, 313, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311190, 8867, 484, 12, 51, "Input"],
Cell[311677, 8881, 317, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[312043, 8892, 936, 29, 39, "Subsubsection"],
Cell[CellGroupData[{
Cell[313004, 8925, 1146, 28, 54, "Input"],
Cell[314153, 8955, 545, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314735, 8972, 324, 7, 31, "Input"],
Cell[315062, 8981, 446, 9, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315545, 8995, 355, 9, 53, "Input"],
Cell[315903, 9006, 317, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316257, 9016, 326, 7, 31, "Input"],
Cell[316586, 9025, 317, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316940, 9035, 363, 8, 34, "Input"],
Cell[317306, 9045, 315, 5, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317658, 9055, 490, 12, 51, "Input"],
Cell[318151, 9069, 314, 5, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[318514, 9080, 162, 2, 33, "Subsubsection"],
Cell[318679, 9084, 304, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[319008, 9094, 8125, 205, 420, "Input"],
Cell[327136, 9301, 350, 6, 30, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)

